Reconstructing a Model for Gravity at Large Distances from Dark Matter Density Profiles

Using the Navarro-Frenk-White (NFW) dark matter density profile we reconstruct an effective field theory model for gravity at large distances from a central object by demanding that the vacuum solution has the same gravitational properties as the NFW density profile has in the context of General Relativity (GR). The dimensionally reduced reconstructed action for gravity leads to a vacuum metric that includes a modified Rindler acceleration term in addition to the Schwarzschild and cosmological constant terms. The new term is free from infrared curvature singularities and leads to a much better fit of observed galaxy velocity rotation curves than the corresponding simple Rindler term of the Grumiller metric, at the expense of one additional parameter. When the new parameter is set to zero the new metric term reduces to a Rindler constant acceleration term. We use galactic velocity rotation data to find the best fit values of the parameters of the reconstructed geometric potential and discuss possible cosmological implications.

==> Figs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    182064,       3977]
NotebookOptionsPosition[    178443,       3871]
NotebookOutlinePosition[    179030,       3892]
CellTagsIndexPosition[    178987,       3889]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{Cell[TextData[{
   StyleBox[
   "Reconstructing a Model for Gravity at Large Distances from Dark Matter \
Density Profiles",
    FontFamily->"Arial",
    FontVariations->{"Underline"->True},
    FontColor->RGBColor[0., 0., 0.5019607843137255]],
   StyleBox["\n",
    FontSize->36],
   StyleBox["(Numerical Analysis and Construction  Figures File)",
    FontFamily->"Arial",
    FontSize->18,
    FontSlant->"Italic",
    FontColor->RGBColor[0., 1., 0.]]
  }], "Title",
   CellChangeTimes->{{3.7569086626900234`*^9, 3.756908739523151*^9}, {
    3.7569087901976547`*^9, 3.7569088727050858`*^9}, {3.756920485385234*^9, 
    3.756920498452719*^9}},
   FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]"}]], "Title",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.761276189966855*^9, 3.761276321704872*^9}, 
   3.7612764065301785`*^9, {3.761276501228462*^9, 3.761276512807559*^9}, {
   3.7612766079640965`*^9, 3.7612766149336047`*^9}, {3.761277254395333*^9, 
   3.761277262431674*^9}, 3.76128243625299*^9, {3.761282497154193*^9, 
   3.7612825014216757`*^9}},
 Background->RGBColor[1, 1, 0.85]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Figure", " ", "1"}], " ", "-", 
   RowBox[{"Effective", " ", "Potential"}]}], "Subsection",
  FontFamily->"Consolas",
  FontSize->24,
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0., 1.]]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.760807015920914*^9, 3.7608071534012847`*^9}, {
   3.76080725099026*^9, 3.760807273434409*^9}, {3.7608073105549955`*^9, 
   3.760807311010746*^9}, {3.7608074856477094`*^9, 3.76080749424372*^9}, 
   3.760807674249325*^9, {3.7608077127286015`*^9, 3.760807769331219*^9}, {
   3.7608079687858*^9, 3.760807979665602*^9}, {3.760808028414175*^9, 
   3.7608080291502047`*^9}, {3.7608083787238398`*^9, 3.760808438745149*^9}, {
   3.7608084921413555`*^9, 3.7608085243871126`*^9}, {3.760808678794216*^9, 
   3.7608086791024427`*^9}, {3.760808713860814*^9, 3.7608088085253024`*^9}, {
   3.760808858789811*^9, 3.760808970272798*^9}, {3.7608471204594994`*^9, 
   3.7608471847705407`*^9}, 3.7608490392665095`*^9, 3.760849069761879*^9, 
   3.760849227401526*^9, {3.760889003809374*^9, 3.7608890072798624`*^9}, 
   3.7609440260391016`*^9, {3.760944063269248*^9, 3.76094407598155*^9}, {
   3.7609441612106743`*^9, 3.7609441713732963`*^9}, {3.760961184344859*^9, 
   3.7609611847546387`*^9}, 3.7612764065301785`*^9, 3.7612774989694595`*^9, {
   3.76127753460392*^9, 3.761277568092559*^9}, 3.761277654576676*^9, {
   3.761277746530202*^9, 3.7612777557656894`*^9}, {3.7612778022333364`*^9, 
   3.7612778133042493`*^9}, {3.7612812454863644`*^9, 3.761281282365664*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Plot", " ", "of", " ", "the", " ", "effective", " ", "potential", " ", 
      RowBox[{"eq", ".", " ", 
       RowBox[{"(", "4.13", ")"}]}], " ", "that", " ", "determines", " ", 
      "the", " ", "velocity", " ", "rotation", " ", "curves", " ", "for", " ",
       "values", " ", "l"}], "=", "10"}], ",", " ", 
    RowBox[{"M", "=", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rmax", "=", "200"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ll", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mm", "=", "2."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aa", "=", "0.000"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bb", "=", "0.00000001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"veff3", "[", 
     RowBox[{"r_", ",", "mm_", ",", "l_", ",", "aa_", ",", "bb_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["mm", "r"]}], "+", 
     FractionBox[
      RowBox[{"l", "^", "2"}], 
      RowBox[{"2", "  ", 
       RowBox[{"r", "^", "2"}]}]], "-", 
     FractionBox[
      RowBox[{"mm", "   ", 
       RowBox[{"l", "^", "2"}]}], 
      RowBox[{"r", "^", "3"}]], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "aa", "  "}], 
       RowBox[{
        RowBox[{"bb", "^", "2"}], "   ", "r"}]], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          RowBox[{"bb", "  ", "r"}]}]], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{"bb", "  ", "r"}]}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"l", "^", "2"}], 
         RowBox[{"r", "^", "2"}]]}], ")"}]}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vpl1", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"veff3", "[", 
        RowBox[{"r", ",", "mm", ",", "ll", ",", "aa", ",", "bb"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0.3", ",", "rmax"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
       RowBox[{"Frame", "->", "True"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "0.2"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ll", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mm", "=", "2."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aa", "=", "0.001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bb", "=", "0.00000001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vpl2", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"veff3", "[", 
        RowBox[{"r", ",", "mm", ",", "ll", ",", "aa", ",", "bb"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0.3", ",", "rmax"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"Dashing", "[", "0.01", "]"}], ",", " ", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
       RowBox[{"Frame", "->", "True"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "0.2"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ll", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mm", "=", "2."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aa", "=", "0.001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bb", "=", "0.03"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vpl3", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"veff3", "[", 
        RowBox[{"r", ",", "mm", ",", "ll", ",", "aa", ",", "bb"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0.3", ",", "rmax"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"Dashing", "[", "0.03", "]"}], ",", " ", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
       RowBox[{"Frame", "->", "True"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "0.2"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ll", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mm", "=", "2."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aa", "=", 
     RowBox[{"-", "0.001"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bb", "=", "0.03"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vpl4", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"veff3", "[", 
        RowBox[{"r", ",", "mm", ",", "ll", ",", "aa", ",", "bb"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0.3", ",", "rmax"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"Dashing", "[", "0.03", "]"}], ",", " ", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
       RowBox[{"Frame", "->", "True"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "0.2"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ll", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mm", "=", "2."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aa", "=", 
     RowBox[{"-", "0.001"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bb", "=", "0.00000001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vpl5", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"veff3", "[", 
        RowBox[{"r", ",", "mm", ",", "ll", ",", "aa", ",", "bb"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0.3", ",", "rmax"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"Dashing", "[", "0.01", "]"}], ",", " ", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
       RowBox[{"Frame", "->", "True"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "0.2"}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"fig1", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
     "vpl1", ",", "vpl2", ",", "vpl3", ",", "vpl4", ",", "vpl5", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{"\"\<(\[Alpha],\[Beta])=(0.001,0)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"100", ",", "0.11"}], "}"}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Small", ",", "Bold", ",", "Italic"}], "]"}]}]}], "]"}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{"\"\<(\[Alpha],\[Beta])=(0.001,0.03)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"100", ",", "0.01"}], "}"}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Small", ",", "Bold", ",", "Italic"}], "]"}]}]}], "]"}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{"\"\<(\[Alpha],\[Beta])=(0,0)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"100", ",", 
            RowBox[{"-", "0.02"}]}], "}"}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Small", ",", "Bold", ",", "Italic"}], "]"}]}]}], "]"}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{"\"\<(\[Alpha],\[Beta])=(-0.001,0.03)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"100", ",", 
            RowBox[{"-", "0.04"}]}], "}"}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Small", ",", "Bold", ",", "Italic"}], "]"}]}]}], "]"}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{"\"\<(\[Alpha],\[Beta])=(-0.001,0)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"100", ",", 
            RowBox[{"-", "0.14"}]}], "}"}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Small", ",", "Bold", ",", "Italic"}], "]"}]}]}], "]"}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"Axes", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<r\>\"", ",", "\"\<\!\(\*SubscriptBox[\(V\), \(eff\)]\)(r)\>\""}],
         "}"}]}], ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Small", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
        "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Small"}], "]"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<fig1.pdf\>\"", ",", "fig1", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "1000"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"veff3", "[", 
      RowBox[{"r", ",", "m", ",", "l", ",", "a", ",", "b"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "3"}], "}"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.760807015920914*^9, 3.7608071534012847`*^9}, {
   3.76080725099026*^9, 3.760807273434409*^9}, {3.7608073105549955`*^9, 
   3.760807311010746*^9}, {3.7608074856477094`*^9, 3.76080749424372*^9}, 
   3.760807674249325*^9, {3.7608077127286015`*^9, 3.760807769331219*^9}, {
   3.7608079687858*^9, 3.760807979665602*^9}, {3.760808028414175*^9, 
   3.7608080291502047`*^9}, {3.7608083787238398`*^9, 3.760808438745149*^9}, {
   3.7608084921413555`*^9, 3.7608085243871126`*^9}, {3.760808678794216*^9, 
   3.7608086791024427`*^9}, {3.760808713860814*^9, 3.7608088085253024`*^9}, {
   3.760808858789811*^9, 3.760808970272798*^9}, {3.7608471204594994`*^9, 
   3.7608471847705407`*^9}, 3.7608490392665095`*^9, 3.760849069761879*^9, 
   3.760849227401526*^9, {3.760889003809374*^9, 3.7608890072798624`*^9}, 
   3.7609440260391016`*^9, {3.760944063269248*^9, 3.76094407598155*^9}, {
   3.7609441612106743`*^9, 3.7609441713732963`*^9}, {3.760961184344859*^9, 
   3.7609611847546387`*^9}, 3.7612764065301785`*^9, 3.7612774989694595`*^9, {
   3.76127753460392*^9, 3.761277557465953*^9}, 3.761277654576676*^9, 
   3.7613029321108255`*^9, {3.761302973416319*^9, 3.7613031368122063`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV1Xc8Vu0fB3Aryt6jENkZ2bOcr3HfthayshK3kiQk5OFGZpn3oUhGxZNC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        "]]},
      Annotation[#, "Charting`Private`Tag$370#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], Dashing[0.01], 
       LineBox[CompressedData["
1:eJwVl3c8V/8Xx60iKeJjJBllZ+99jpEQkqRCyIhKyCh8VUQR+gzZhOxKSLKS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        "]]},
      Annotation[#, "Charting`Private`Tag$472#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 1], Thickness[0.005], Opacity[1.], Dashing[0.03], 
       LineBox[CompressedData["
1:eJwVlXk4VV8Xx2VOksxkLCFF5inZC/eakkqSKXNcFDIl3Xt+RFGEIiGZRWWK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        "]]},
      Annotation[#, "Charting`Private`Tag$510#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 1], Thickness[0.005], Opacity[1.], Dashing[0.03], 
       LineBox[CompressedData["
1:eJwV1Xk8Fe0XAHDJTpJdXdsbIrLvxRzLvRdpE14kW5arbAlJElERSnHty70j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        "]]},
      Annotation[#, "Charting`Private`Tag$548#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], Dashing[0.01], 
       LineBox[CompressedData["
1:eJw9l3k01fv3xoWQORwh472GMmQIIbx3bjIkXGnAKYcMmTJl6OJ+lalQUUiG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        "]]},
      Annotation[#, "Charting`Private`Tag$586#1"]& ]}, {}, {}}, 
   TagBox[InsetBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], ")"}], "=", 
      RowBox[{"(", 
       RowBox[{"0.001", ",", "0"}], ")"}]}], {100, 0.11},
     BaseStyle->Directive[Small, Bold, Italic]],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], ")"}], "=", 
      RowBox[{"(", 
       RowBox[{"0.001", ",", "0.03"}], ")"}]}], {100, 0.01},
     BaseStyle->Directive[Small, Bold, Italic]],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], ")"}], "=", 
      RowBox[{"(", 
       RowBox[{"0", ",", "0"}], ")"}]}], {100, -0.02},
     BaseStyle->Directive[Small, Bold, Italic]],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], ")"}], "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.001"}], ",", "0.03"}], ")"}]}], {100, -0.04},
     BaseStyle->Directive[Small, Bold, Italic]],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], ")"}], "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.001"}], ",", "0"}], ")"}]}], {100, -0.14},
     BaseStyle->Directive[Small, Bold, Italic]],
    "InsetString"]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{Small, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"r\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(V\\), \\(eff\\)]\\)(r)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[
    GrayLevel[0], Small],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.761282997579912*^9, 3.7613265857380123`*^9}],

Cell[BoxData["\<\"fig1.pdf\"\>"], "Output",
 CellChangeTimes->{3.761282997579912*^9, 3.76132658869429*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["l", "2"], " ", "m"}], 
     SuperscriptBox["r", "3"]]}], "+", 
   FractionBox[
    SuperscriptBox["l", "2"], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"a", " ", 
      SuperscriptBox["l", "2"]}], "-", "m"}], "r"], "-", 
   RowBox[{
    FractionBox["4", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"a", " ", "b", " ", 
      SuperscriptBox["l", "2"]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", "+", 
      RowBox[{
       FractionBox["3", "2"], " ", "a", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["l", "2"]}]}], ")"}], " ", "r"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "a", " ", "b"}], "3"]}], "-", 
      RowBox[{
       FractionBox["8", "5"], " ", "a", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["l", "2"]}]}], ")"}], " ", 
    SuperscriptBox["r", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "a", " ", 
        SuperscriptBox["b", "2"]}], "2"], "+", 
      RowBox[{
       FractionBox["5", "3"], " ", "a", " ", 
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox["l", "2"]}]}], ")"}], " ", 
    SuperscriptBox["r", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "r", "]"}], "4"],
    SeriesData[$CellContext`r, 0, {}, -3, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   0, {-$CellContext`l^2 $CellContext`m, 
    Rational[1, 
      2] $CellContext`l^2, $CellContext`a $CellContext`l^2 - $CellContext`m, 
    Rational[-4, 
      3] $CellContext`a $CellContext`b $CellContext`l^2, $CellContext`a + 
    Rational[3, 2] $CellContext`a $CellContext`b^2 $CellContext`l^2, 
    Rational[-4, 3] $CellContext`a $CellContext`b + 
    Rational[-8, 5] $CellContext`a $CellContext`b^3 $CellContext`l^2, 
    Rational[3, 2] $CellContext`a $CellContext`b^2 + 
    Rational[5, 3] $CellContext`a $CellContext`b^4 $CellContext`l^2}, -3, 4, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{3.761282997579912*^9, 3.761326588824967*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    StyleBox[
     RowBox[{"F", 
      StyleBox[
       StyleBox["i", "Subsection",
        FontFamily->"Consolas",
        FontSize->24,
        FontWeight->"Bold",
        FontColor->RGBColor[0., 0., 1.]], "Subsection",
       FontFamily->"Consolas",
       FontSize->24,
       FontWeight->"Bold",
       FontColor->RGBColor[0., 0., 1.]], "gure"}]], " ", 
    StyleBox["2", "Subsection",
     FontFamily->"Consolas",
     FontSize->24,
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0., 1.]]}], 
   StyleBox[" ", "Subsection",
    FontFamily->"Consolas",
    FontSize->24,
    FontWeight->"Bold",
    FontColor->RGBColor[0., 0., 1.]], 
   StyleBox["-", "Subsection",
    FontFamily->"Consolas",
    FontSize->24,
    FontWeight->"Bold",
    FontColor->RGBColor[0., 0., 1.]], 
   RowBox[{
    StyleBox["Best", "Subsection",
     FontFamily->"Consolas",
     FontSize->24,
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0., 1.]], 
    StyleBox[" ", "Subsection",
     FontFamily->"Consolas",
     FontSize->24,
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0., 1.]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox["F", "Subsection",
        FontFamily->"Consolas",
        FontSize->24,
        FontWeight->"Bold",
        FontColor->RGBColor[0., 0., 1.]], "Subsection",
       FontFamily->"Consolas",
       FontSize->24,
       FontWeight->"Bold",
       FontColor->RGBColor[0., 0., 1.]], "it"}]], " ", 
    StyleBox["Forms", "Subsection",
     FontFamily->"Consolas",
     FontSize->24,
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0., 1.]], 
    StyleBox[" ", "Subsection",
     FontFamily->"Consolas",
     FontSize->24,
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0., 1.]], 
    StyleBox["of", "Subsection",
     FontFamily->"Consolas",
     FontSize->24,
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0., 1.]], 
    StyleBox[
     StyleBox[
      RowBox[{
       StyleBox[" ", "Subsection",
        FontFamily->"Consolas",
        FontSize->24,
        FontWeight->"Bold",
        FontColor->RGBColor[0., 0., 1.]], " "}]], "Subsection",
     FontFamily->"Consolas",
     FontSize->24,
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0., 1.]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox["t", "Subsection",
        FontFamily->"Consolas",
        FontSize->24,
        FontWeight->"Bold",
        FontColor->RGBColor[0., 0., 1.]], "Subsection",
       FontFamily->"Consolas",
       FontSize->24,
       FontWeight->"Bold",
       FontColor->RGBColor[0., 0., 1.]], "he"}]], " ", 
    StyleBox["Velocity", "Subsection",
     FontFamily->"Consolas",
     FontSize->24,
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0., 1.]], 
    StyleBox[" ", "Subsection",
     FontFamily->"Consolas",
     FontSize->24,
     FontWeight->"Bold",
     FontColor->RGBColor[0., 0., 1.]], 
    StyleBox[
     RowBox[{
      StyleBox[
       StyleBox["P", "Subsection",
        FontFamily->"Consolas",
        FontSize->24,
        FontWeight->"Bold",
        FontColor->RGBColor[0., 0., 1.]], "Subsection",
       FontFamily->"Consolas",
       FontSize->24,
       FontWeight->"Bold",
       FontColor->RGBColor[0., 0., 1.]], "rofiles"}]], 
    StyleBox[" ", "Subsection"]}]}], "Subsection",
  FontFamily->"Consolas",
  FontSize->24,
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0., 1.]]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.759737545749474*^9, 3.7597375764493437`*^9}, 
   3.7597377002162633`*^9, 3.7612764065301785`*^9, {3.761278188297456*^9, 
   3.761278248940919*^9}, 3.761280671007893*^9, {3.7612813346225514`*^9, 
   3.7612814020457497`*^9}, {3.7612814981024976`*^9, 
   3.7612815911041517`*^9}, {3.7613032497650437`*^9, 3.7613032533110905`*^9}},
 Background->RGBColor[0.88, 1, 0.88]],

Cell[CellGroupData[{

Cell[BoxData[Cell[TextData[StyleBox["\[FilledSmallCircle] Setting the \
directory",
  FontFamily->"Gill Sans MT",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.5019607843137255]]], 
  "Subsection",
  CellGroupingRules->{"GroupTogetherGrouping", 10001.},
  CellChangeTimes->{{3.727324430451043*^9, 3.727324434849722*^9}, 
    3.728322171437626*^9, 3.753602421437825*^9}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.759737545749474*^9, 3.7597375764493437`*^9}, 
   3.7597377002162633`*^9, 3.7612764065301785`*^9, {3.761278188297456*^9, 
   3.7612782164062867`*^9}, 3.761278725949333*^9, {3.7612788359173527`*^9, 
   3.7612788689701242`*^9}, 3.7612790668457613`*^9, 3.761280671007893*^9, {
   3.7612817872218046`*^9, 3.7612817908644915`*^9}, {3.7612818276356983`*^9, 
   3.7612818276356983`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.759737545749474*^9, 3.7597375764493437`*^9}, 
   3.7597377002162633`*^9, 3.7612764065301785`*^9, {3.761278188297456*^9, 
   3.7612782164062867`*^9}, 3.761278725949333*^9, {3.7612788359173527`*^9, 
   3.7612788689701242`*^9}, 3.7612790668457613`*^9, 3.761280671007893*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
   StyleBox["\[FilledSmallCircle]",
    FontFamily->"Gill Sans MT",
    FontWeight->"Bold",
    FontColor->RGBColor[0., 0.5019607843137255, 0.5019607843137255]], " ", 
   StyleBox[
    StyleBox[
     RowBox[{"R", 
      StyleBox["econstructed",
       FontSize->20]}]],
    FontFamily->"Gill Sans MT",
    FontWeight->"Bold",
    FontColor->RGBColor[0., 0.5019607843137255, 0.5019607843137255]], 
   StyleBox[" ",
    FontFamily->"Gill Sans MT",
    FontSize->20,
    FontWeight->"Bold",
    FontColor->RGBColor[0., 0.5019607843137255, 0.5019607843137255]], 
   StyleBox["Potential",
    FontFamily->"Gill Sans MT",
    FontSize->20,
    FontWeight->"Bold",
    FontColor->RGBColor[0., 0.5019607843137255, 0.5019607843137255]], 
   StyleBox[" ",
    FontFamily->"Gill Sans MT",
    FontSize->20,
    FontWeight->"Bold",
    FontColor->RGBColor[0., 0.5019607843137255, 0.5019607843137255]]}], 
  "Subsection"]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.758864820400227*^9, 3.7588648264872956`*^9}, {
   3.7588650215051107`*^9, 3.7588651348980627`*^9}, {3.75886529484457*^9, 
   3.7588652981428833`*^9}, {3.758865343263049*^9, 3.758865471212932*^9}, {
   3.7588655301699133`*^9, 3.758865640018697*^9}, {3.7588656858666124`*^9, 
   3.758865686425245*^9}, {3.7588658368219414`*^9, 3.758865876926751*^9}, {
   3.758865908147374*^9, 3.758865959659055*^9}, {3.7588660011065006`*^9, 
   3.758866002232896*^9}, {3.758866068538311*^9, 3.758866109441595*^9}, {
   3.758866221768201*^9, 3.7588662258870745`*^9}, {3.758873952392065*^9, 
   3.7588739643265686`*^9}, {3.758874029132176*^9, 3.7588740428434997`*^9}, {
   3.7588740778482738`*^9, 3.7588740780959044`*^9}, {3.758874196968198*^9, 
   3.7588742137504387`*^9}, {3.758874320162951*^9, 3.7588743204569845`*^9}, {
   3.7588763530809402`*^9, 3.758876381304268*^9}, {3.758878209618594*^9, 
   3.758878210448868*^9}, {3.75888438754508*^9, 3.7588843931987066`*^9}, {
   3.7588845115038843`*^9, 3.7588845217194757`*^9}, {3.7588845546602936`*^9, 
   3.758884559582399*^9}, {3.758886886385968*^9, 3.758886887362032*^9}, {
   3.758886965485092*^9, 3.758887109262125*^9}, {3.7588917657579365`*^9, 
   3.758891791771861*^9}, {3.758892557633065*^9, 3.7588925578085747`*^9}, {
   3.7588926266972246`*^9, 3.7588926710406113`*^9}, {3.7588930244112463`*^9, 
   3.758893024752407*^9}, 3.758969381551017*^9, {3.7589694599418106`*^9, 
   3.758969501673054*^9}, {3.7589695824684343`*^9, 3.7589696406030025`*^9}, {
   3.759684658214704*^9, 3.7596846589087396`*^9}, {3.760962320304552*^9, 
   3.760962320784295*^9}, 3.7612764065301785`*^9, {3.761279104321987*^9, 
   3.761279181796532*^9}, {3.7612792278576593`*^9, 3.7612792307007627`*^9}, {
   3.7612793083210793`*^9, 3.761279355795864*^9}, 3.761279450982075*^9, {
   3.7612794923200026`*^9, 3.7612795035713625`*^9}, 3.761281818492754*^9, {
   3.7612819205902386`*^9, 3.761281994976864*^9}, 3.761282056972181*^9, 
   3.7612821057148056`*^9},
 FontSize->12],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Reconstructed", " ", "potential", " ", "is", " ", "used", " ", "to", " ", 
    "obtain", " ", "the", " ", "term", " ", "g", 
    RowBox[{"(", "r", ")"}], " ", "of", " ", "the", " ", "metric", " ", 
    "function", " ", "f", 
    RowBox[{"(", "r", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"ff", ",", "f", ",", "\[Rho]", ",", "v", ",", "g", ",", "mm"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "r_", "]"}], ":=", 
     RowBox[{"1", "-", 
      RowBox[{"g", "[", "r", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ff", "[", "r_", "]"}], ":=", 
     RowBox[{"r", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", "[", "r_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", "\[Alpha]", " ", 
      RowBox[{"r", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Beta]", " ", "r"}]}], ")"}], "^", "2"}]}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]", "[", "r_", "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"eq1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"f", "'"}], "[", "r", "]"}], " ", 
        RowBox[{
         RowBox[{"ff", "'"}], "[", "r", "]"}]}], "+", 
       RowBox[{
        RowBox[{"f", "[", "r", "]"}], " ", 
        RowBox[{
         RowBox[{"ff", "''"}], "[", "r", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"v", "[", "r", "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"\[Rho]", "[", "r", "]"}]}]}], "\[Equal]", "0"}], " ", "//", 
     "Simplify"}]}], "\[IndentingNewLine]", 
   RowBox[{"gg", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{"eq1", ",", "g", ",", "r"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], "]"}], " ", "//", 
     "FullSimplify"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.758864820400227*^9, 3.7588648264872956`*^9}, {
   3.7588650215051107`*^9, 3.7588651348980627`*^9}, {3.75886529484457*^9, 
   3.7588652981428833`*^9}, {3.758865343263049*^9, 3.758865471212932*^9}, {
   3.7588655301699133`*^9, 3.758865640018697*^9}, {3.7588656858666124`*^9, 
   3.758865686425245*^9}, {3.7588658368219414`*^9, 3.758865876926751*^9}, {
   3.758865908147374*^9, 3.758865959659055*^9}, {3.7588660011065006`*^9, 
   3.758866002232896*^9}, {3.758866068538311*^9, 3.758866109441595*^9}, {
   3.758866221768201*^9, 3.7588662258870745`*^9}, {3.758873952392065*^9, 
   3.7588739643265686`*^9}, {3.758874029132176*^9, 3.7588740428434997`*^9}, {
   3.7588740778482738`*^9, 3.7588740780959044`*^9}, {3.758874196968198*^9, 
   3.7588742137504387`*^9}, {3.758874320162951*^9, 3.7588743204569845`*^9}, {
   3.7588763530809402`*^9, 3.758876381304268*^9}, {3.758878209618594*^9, 
   3.758878210448868*^9}, {3.75888438754508*^9, 3.7588843931987066`*^9}, {
   3.7588845115038843`*^9, 3.7588845217194757`*^9}, {3.7588845546602936`*^9, 
   3.758884559582399*^9}, {3.758886886385968*^9, 3.758886887362032*^9}, {
   3.758886965485092*^9, 3.758887109262125*^9}, {3.7588917657579365`*^9, 
   3.758891791771861*^9}, {3.758892557633065*^9, 3.7588925578085747`*^9}, {
   3.7588926266972246`*^9, 3.7588926710406113`*^9}, {3.7588930244112463`*^9, 
   3.758893024752407*^9}, 3.758969381551017*^9, {3.7589694599418106`*^9, 
   3.758969501673054*^9}, {3.7589695824684343`*^9, 3.7589696406030025`*^9}, {
   3.759684658214704*^9, 3.7596846589087396`*^9}, {3.760962320304552*^9, 
   3.760962320784295*^9}, 3.7612764065301785`*^9, {3.761279104321987*^9, 
   3.7612791257313795`*^9}, 3.761279450982075*^9, {3.7612794923200026`*^9, 
   3.7612795035713625`*^9}, 3.761303369639288*^9, {3.761303470690547*^9, 
   3.7613036136044025`*^9}, {3.7613036493288794`*^9, 3.761303650687931*^9}, {
   3.7613048971082993`*^9, 3.7613049118726254`*^9}},
 FontSize->12],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"g", "[", "r", "]"}], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "\[Alpha]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"r", " ", "\[Beta]"}]}], ")"}], "2"]], "+", 
        RowBox[{
         SuperscriptBox["g", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], ")"}]}], 
  "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.761282998720231*^9, 3.7613265892670803`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"C", "[", "1", "]"}], "-", 
   FractionBox[
    RowBox[{"4", " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{"r", " ", "\[Beta]"}]}]], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"r", " ", "\[Beta]"}]}], "]"}]}], ")"}]}], 
    SuperscriptBox["\[Beta]", "2"]]}], "r"]], "Output",
 CellChangeTimes->{3.761282998720231*^9, 3.761326589691911*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"gg", ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.758970153772382*^9, 3.7589701734035845`*^9}, 
   3.7612764065301785`*^9, 3.761279104321987*^9, 3.7612795035713625`*^9},
 FontSize->12],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[Alpha]"}], 
       SuperscriptBox["\[Beta]", "2"]]}], "+", 
     RowBox[{"C", "[", "1", "]"}]}], "r"], "-", 
   RowBox[{"2", " ", "\[Alpha]", " ", "r"}], "+", 
   RowBox[{
    FractionBox["8", "3"], " ", "\[Alpha]", " ", "\[Beta]", " ", 
    SuperscriptBox["r", "2"]}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"\[Alpha]", " ", 
      SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
    SuperscriptBox["r", "3"]}], "+", 
   RowBox[{
    FractionBox["16", "5"], " ", "\[Alpha]", " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    SuperscriptBox["r", "4"]}], "-", 
   RowBox[{
    FractionBox["10", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Alpha]", " ", 
      SuperscriptBox["\[Beta]", "4"]}], ")"}], " ", 
    SuperscriptBox["r", "5"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "r", "]"}], "6"],
    SeriesData[$CellContext`r, 0, {}, -1, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   0, {(-4) $CellContext`\[Alpha] $CellContext`\[Beta]^(-2) + C[1], 
    0, (-2) $CellContext`\[Alpha], 
    Rational[8, 
      3] $CellContext`\[Alpha] $CellContext`\[Beta], (-3) $CellContext`\
\[Alpha] $CellContext`\[Beta]^2, 
    Rational[16, 5] $CellContext`\[Alpha] $CellContext`\[Beta]^3, 
    Rational[-10, 3] $CellContext`\[Alpha] $CellContext`\[Beta]^4}, -1, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.7612829988452616`*^9, 3.7613265897329025`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"\[FilledSmallCircle]", " ", 
   StyleBox["Data",
    FontSize->20]}], "Subsection",
  FontFamily->"Gill Sans MT",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.5019607843137255]]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.759592339079707*^9, {3.759684751791334*^9, 3.759684771069455*^9}, {
   3.759684875435231*^9, 3.759684878772461*^9}, {3.759689164929122*^9, 
   3.7596891657533393`*^9}, {3.7597349736326995`*^9, 3.7597349929590282`*^9}, 
   3.7612764065457077`*^9, 3.761279104321987*^9, {3.761279591393056*^9, 
   3.7612796007072144`*^9}, 3.7612796653527145`*^9, 3.761280671007893*^9, {
   3.7612820783353696`*^9, 3.7612821014658475`*^9}, 3.7612821332636185`*^9},
 FontSize->12],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Velocity", " ", "rotation", " ", "data", " ", "and", " ", "plot", " ", 
    "of", " ", "the", " ", "galaxy", " ", 
    RowBox[{"S", ":", " ", 
     RowBox[{"610359", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"from", " ", "the", " ", "\"\<S-sample\>\"", " ", "of", " ", 
         RowBox[{"https", ":"}]}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"www", ".", "ioa", ".", "s", ".", "u"}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"tokyo", ".", "ac", ".", "jp"}], "/", 
            RowBox[{"~", "sofue"}]}], "/", "smd2018"}]}], "/."}]}], 
       ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"datag1a", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.1`", ",", "12.24`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.21`", ",", "18.23`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.32`", ",", "19.56`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.45`", ",", "34.68`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.6`", ",", "36.78`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.76`", ",", "38.35`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.93`", ",", "42.83`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.12`", ",", "48.27`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.33`", ",", "53.21`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.56`", ",", "57.12`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.82`", ",", "60.19`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.1`", ",", "65.82`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.4`", ",", "78.52`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.74`", ",", "93.1`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.11`", ",", "104.84`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.52`", ",", "114.99`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.97`", ",", "120.08`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.47`", ",", "122.83`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.01`", ",", "122.7`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.61`", ",", "126.57`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.27`", ",", "132.81`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7.`", ",", "130.47`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7.79`", ",", "136.21`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8.67`", ",", "137.86`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9.64`", ",", "142.57`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10.7`", ",", "147.36`"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datag1b", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"datag1a", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"datag1a", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}], "^", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "5", ",", 
         RowBox[{"Length", "[", "datag1a", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"datag1c", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"datag1a", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"datag1a", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}], "^", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "datag1a", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"datag1a", ",", 
     RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", " ", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<r [kpc]\>\"", ",", " ", "\"\<v [km/s]\>\""}], "}"}]}], 
     ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
     RowBox[{"Epilog", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<S: 610359\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "15"}], "}"}]}], "]"}], "}"}]}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "200"}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "12"}]}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.759592339079707*^9, {3.759684751791334*^9, 3.759684771069455*^9}, {
   3.759684875435231*^9, 3.759684878772461*^9}, {3.759689164929122*^9, 
   3.7596891657533393`*^9}, {3.7597349736326995`*^9, 3.7597349929590282`*^9}, 
   3.7612764065457077`*^9, 3.761279104321987*^9, 3.761279591393056*^9, 
   3.7612796653527145`*^9, 3.761280671007893*^9, {3.7613037412631655`*^9, 
   3.761303765461919*^9}, {3.7613038058147707`*^9, 3.7613038494782896`*^9}, {
   3.7613038984851313`*^9, 3.761303914702981*^9}, {3.7613039590997634`*^9, 
   3.761304049473673*^9}, {3.761304136200739*^9, 3.7613043173663387`*^9}},
 FontSize->12],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
     1.6], 
     StyleBox[PointBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQPWsmCOy0rxZZ5/6wSsPhYRWIcQrCtzJygIhfse8/
9FUjpt/Y4ewZELhjf31xgS1XuKODMRg8tl8C5F5PdnII2iHX+jrwhT1YnY6z
w2GQtkNv7blAGrJcHd4EghR8tAeLK3k4eIAt/Aqxb5aXwzeQ8q8/oPb5OMgD
Tdsh99cebKyEH9R+Bgews0oCoPYzQ9y9MBhqPqtDGgi4hUP9wwEx1zTKQRNk
vAaPA9j8/TFQ9/E7gK1hjYOqF4Twt8Y5gN3NJQKxd02cQ6EtSEQMYv+SeAgt
Ignx98wEBwYwkHEAa/NPgNonD/EHWyJEPFwR4k7rRKj/lSH2XEqEuDtNFSKf
neQAADPAuyg=
       "]],
      FontSize->12]}, {}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->(FontSize -> 12),
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox["\"S: 610359\"", TraditionalForm], {5, 15}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"v [km/s]\"", TraditionalForm], None}, {
     FormBox["\"r [kpc]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10.7}, {0, 200}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.761282998892064*^9, 3.761326589968852*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Velocity", " ", "rotation", " ", "data", " ", "and", " ", "plot", " ", 
    "of", " ", "the", " ", "galaxy", " ", 
    RowBox[{"S", ":", " ", 
     RowBox[{"702916", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"from", " ", "the", " ", "\"\<S-sample\>\"", " ", "of", " ", 
         RowBox[{"https", ":"}]}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"www", ".", "ioa", ".", "s", ".", "u"}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"tokyo", ".", "ac", ".", "jp"}], "/", 
            RowBox[{"~", "sofue"}]}], "/", "smd2018"}]}], "/."}]}], 
       ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"datag2a", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.23`", ",", "123.94`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.49`", ",", "183.85`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.77`", ",", "195.39`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.08`", ",", "204.77`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.43`", ",", "210.85`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.8`", ",", "212.87`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.21`", ",", "212.44`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.67`", ",", "211.32`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.17`", ",", "209.27`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3.72`", ",", "206.98`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.33`", ",", "205.41`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4.99`", ",", "205.62`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5.73`", ",", "208.34`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6.53`", ",", "211.68`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7.42`", ",", "215.18`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8.39`", ",", "217.22`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9.47`", ",", "217.45`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10.65`", ",", "215.31`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"11.94`", ",", "212.68`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"13.37`", ",", "210.96`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"14.94`", ",", "210.44`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"16.67`", ",", "212.69`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"18.57`", ",", "215.36`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"20.66`", ",", "216.59`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"22.96`", ",", "212.98`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"25.49`", ",", "205.94`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"28.27`", ",", "196.23`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"31.33`", ",", "186.96`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"34.7`", ",", "182.12`"}], "}"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"datag2b", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"datag2a", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"datag2a", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}], "^", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "9", ",", 
         RowBox[{"Length", "[", "datag2a", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"datag2c", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"datag2a", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"datag2a", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], "^", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "datag2a", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"datag2a", ",", 
     RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", " ", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<r [kpc]\>\"", ",", " ", "\"\<v [km/s]\>\""}], "}"}]}], 
     ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
     RowBox[{"Epilog", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<S: 702916\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "15"}], "}"}]}], "]"}], "}"}]}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "400"}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"FontSize", "\[Rule]", "12"}]}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.7595923996086483`*^9, 3.7595924092840843`*^9}, 
   3.7596848056372795`*^9, {3.7596849625255346`*^9, 3.7596849665920916`*^9}, {
   3.759686418564139*^9, 3.759686426378488*^9}, {3.7596864774526534`*^9, 
   3.759686477581445*^9}, 3.7596865909797277`*^9, {3.759686621264939*^9, 
   3.7596866216649694`*^9}, {3.7596866693749475`*^9, 
   3.7596866699298253`*^9}, {3.7596890713273153`*^9, 
   3.7596890717879696`*^9}, {3.759735003510764*^9, 3.7597350216911583`*^9}, 
   3.7612764065457077`*^9, 3.761279104321987*^9, 3.7612796653527145`*^9, 
   3.761280671007893*^9, {3.7613043456226897`*^9, 3.7613043534050875`*^9}, {
   3.761304383434543*^9, 3.7613043901857915`*^9}},
 FontSize->12],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.23`", ",", "15361.123599999999`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49`", ",", "33800.822499999995`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.77`", ",", "38177.2521`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.08`", ",", "41930.75290000001`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.43`", ",", "44457.722499999996`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8`", ",", "45313.636900000005`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.21`", ",", "45130.7536`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.67`", ",", "44656.1424`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.17`", ",", "43793.93290000001`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.72`", ",", "42840.7204`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.33`", ",", "42193.2681`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.99`", ",", "42279.5844`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.73`", ",", "43405.5556`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.53`", ",", "44808.4224`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.42`", ",", "46302.432400000005`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.39`", ",", "47184.5284`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.47`", ",", "47284.502499999995`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10.65`", ",", "46358.3961`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11.94`", ",", "45232.782400000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13.37`", ",", "44504.121600000006`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14.94`", ",", "44284.9936`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16.67`", ",", "45237.0361`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18.57`", ",", "46379.9296`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20.66`", ",", "46911.2281`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22.96`", ",", "45360.48039999999`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25.49`", ",", "42411.2836`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28.27`", ",", "38506.2129`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31.33`", ",", "34954.041600000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34.7`", ",", "33167.6944`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7612823827239456`*^9, 3.7612829989233065`*^9, 
  3.7613265901776123`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
     1.6], 
     StyleBox[PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQXWjLdX1xwVn7mP5DXzX+xDmA6Zj79sYg8DvNYUkB
SMELe5F17g+rcjIcPB5WAZkf7cH6ZmQ6gLkPv0HUR2c5nD0DAn/swfpmZzmA
tImsY4TQfVlQ81kdQLbaZsH4nA5g8zSyHA4Def2HeB0gzsh0CNoh1/o6UNAB
SOyQW5vp8A0k/VUY4q7NmQ5vAkEKxByqQc7gynKQByuUgqgrhdkvC+E/zYK4
/7iCA8h6LvVsiL0flBzSQEAvG+J+H1WIvS+zoP5Th+ifmuUADq69WhB74mDy
uhB7/LIg7lltAOFPy4KYM9EI6s4sB02Q81eYQNwrlA31jxnEv/Oh5tdaQvTv
y4T429UGIt+e4QCOhxB7qP3pDrNmAkGkIyQ8Dqc5AAB7S9ay
       "]],
      FontSize->12]}, {}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->(FontSize -> 12),
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox["\"S: 702916\"", TraditionalForm], {5, 15}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"v [km/s]\"", TraditionalForm], None}, {
     FormBox["\"r [kpc]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 34.7}, {0, 400}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7612823827239456`*^9, 3.7612829989233065`*^9, 
  3.7613265902484255`*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"\[FilledSmallCircle]", 
   StyleBox[" ", "Subsection",
    FontFamily->"Gill Sans MT",
    FontWeight->"Bold",
    FontColor->RGBColor[0., 0.5019607843137255, 0.5019607843137255]], 
   StyleBox["Rotation",
    FontSize->20], 
   StyleBox[" ",
    FontSize->20], 
   StyleBox["Curve",
    FontSize->20], 
   StyleBox[" ",
    FontSize->20], 
   StyleBox[
    RowBox[{"(", " ", 
     RowBox[{"figure", " ", "2", "a"}], ")"}],
    FontSize->20]}], "Subsection",
  FontFamily->"Gill Sans MT",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.5019607843137255]]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.7595925011390133`*^9, {3.759592904956934*^9, 3.759592974985217*^9}, {
   3.7596407413370304`*^9, 3.7596407647385454`*^9}, {3.75964079625986*^9, 
   3.759640825628598*^9}, {3.7596408567732267`*^9, 3.759640867310873*^9}, {
   3.759640921812545*^9, 3.759641027576713*^9}, {3.7596536561032286`*^9, 
   3.7596537335945964`*^9}, {3.759653807148879*^9, 3.759653836287961*^9}, {
   3.7596541369983845`*^9, 3.7596541805565367`*^9}, {3.7596547446023316`*^9, 
   3.7596547712474413`*^9}, {3.7596744162202263`*^9, 
   3.7596745048801107`*^9}, {3.759674544415106*^9, 3.7596745764078016`*^9}, {
   3.7596746069836864`*^9, 3.75967461704878*^9}, {3.7596787663698697`*^9, 
   3.759678766635646*^9}, {3.759722477748911*^9, 3.759722547546176*^9}, {
   3.7597226254787455`*^9, 3.759722640834691*^9}, {3.7597227002976055`*^9, 
   3.759722799579954*^9}, {3.759722849660966*^9, 3.7597228798152914`*^9}, {
   3.759723005037091*^9, 3.759723016081543*^9}, {3.759723136099392*^9, 
   3.759723160693592*^9}, {3.759723209342437*^9, 3.75972336389894*^9}, {
   3.7597234281819572`*^9, 3.759723476586458*^9}, {3.7597235481220713`*^9, 
   3.7597236596786194`*^9}, {3.759723709013623*^9, 3.759723793769902*^9}, {
   3.7597266455238304`*^9, 3.7597267743802223`*^9}, {3.7597268129362936`*^9, 
   3.759726890865673*^9}, {3.759726931925692*^9, 3.7597269561754537`*^9}, {
   3.7597270234236565`*^9, 3.7597270240963955`*^9}, {3.7597274524814577`*^9, 
   3.759727476921445*^9}, {3.7597275757069106`*^9, 3.759727590329934*^9}, {
   3.759727712765727*^9, 3.7597277397699285`*^9}, {3.75972777590067*^9, 
   3.7597278198801947`*^9}, {3.7597278907245026`*^9, 3.75972789205717*^9}, {
   3.759727938604396*^9, 3.759727961377792*^9}, {3.7597280192643843`*^9, 
   3.759728025198412*^9}, {3.7597348230515633`*^9, 3.759734829394595*^9}, {
   3.759734886708255*^9, 3.759734894018701*^9}, {3.7597350680710397`*^9, 
   3.7597350687622247`*^9}, {3.7597351322912283`*^9, 3.759735155668685*^9}, {
   3.759735254604992*^9, 3.7597352604294477`*^9}, {3.759735375540439*^9, 
   3.759735430961171*^9}, {3.7597354988545265`*^9, 3.759735531448328*^9}, {
   3.759735638370309*^9, 3.7597356709232173`*^9}, {3.7597357021526613`*^9, 
   3.75973576342869*^9}, {3.7597358002302732`*^9, 3.759735849117446*^9}, 
   3.7597359424767113`*^9, {3.7597359800262394`*^9, 3.759735984082398*^9}, {
   3.759736029270463*^9, 3.7597361068279643`*^9}, {3.759736140027143*^9, 
   3.75973614189814*^9}, {3.759736188636096*^9, 3.759736216737952*^9}, {
   3.759737277099128*^9, 3.759737280890986*^9}, {3.7597375010032053`*^9, 
   3.7597375121453705`*^9}, {3.7597378921875634`*^9, 3.759737892996431*^9}, {
   3.759752141386121*^9, 3.7597521904052677`*^9}, {3.759752225588895*^9, 
   3.759752226705052*^9}, {3.7597522841446266`*^9, 3.759752284729251*^9}, {
   3.7597547344852333`*^9, 3.759754782328545*^9}, {3.759764249738963*^9, 
   3.759764251914421*^9}, 3.7598512330475426`*^9, {3.7609627197829957`*^9, 
   3.7609627307047167`*^9}, 3.7612764065457077`*^9, 3.761279104321987*^9, {
   3.7612798327009277`*^9, 3.761279866631301*^9}, {3.761279906421693*^9, 
   3.7612799324667683`*^9}, {3.7612799703253446`*^9, 
   3.7612799871541805`*^9}, {3.761280021433301*^9, 3.761280044625305*^9}, {
   3.7612800907656446`*^9, 3.7612801204264708`*^9}, {3.7612802130752473`*^9, 
   3.761280224248602*^9}, 3.761280671007893*^9, {3.7612808644490023`*^9, 
   3.761280866841178*^9}, 3.761282204580937*^9},
 FontSize->12],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "best", " ", "fit", " ", "forms", " ", "of", " ", "the", " ", 
    "velocity", " ", "profiles", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", "4.15", ")"}]}], " ", "and", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", "4.16", ")"}]}], " ", "on", " ", "the", " ", "observed", 
    " ", "halo", " ", "profiles", " ", "of", " ", "the", " ", "galaxy", " ", 
    RowBox[{"S", ":", " ", 
     RowBox[{"610359", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"from", " ", "the", " ", "\"\<S-sample\>\"", " ", "of", " ", 
         RowBox[{"https", ":"}]}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"www", ".", "ioa", ".", "s", ".", "u"}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"tokyo", ".", "ac", ".", "jp"}], "/", 
            RowBox[{"~", "sofue"}]}], "/", "smd2018"}]}], "/."}]}], 
       ")"}]}]}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rmin", "=", "0.7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmax", "=", "12"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v1", "[", 
     RowBox[{"r_", ",", "a_", ",", "mm_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"mm", "/", "r"}], " ", "+", 
     RowBox[{"a", " ", "r"}]}]}], "\n", 
   RowBox[{
    RowBox[{"nlm1", "=", 
     RowBox[{"NonlinearModelFit", "[", 
      RowBox[{"datag1b", ",", 
       RowBox[{"v1", "[", 
        RowBox[{"r", ",", "a", ",", "mm"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "mm"}], "}"}], ",", "r"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl1", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datag1c", ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"PointSize", "[", "0.015", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl2", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"nlm1", "[", "r", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "rmin", ",", "rmax"}], "}"}], ",", 
       RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v1", "[", 
     RowBox[{"r_", ",", "a_", ",", "b_", ",", "mm_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"mm", "/", "r"}], " ", "+", 
     FractionBox[
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["b", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"b", " ", "r"}]}], ")"}], "2"]]}], "+", 
         FractionBox["b", 
          RowBox[{"1", "+", 
           RowBox[{"b", " ", "r"}]}]]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "2"], " "}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "a"}], "-", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "+", 
            RowBox[{"b", " ", "r"}]}]], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"b", " ", "r"}]}], "]"}]}], ")"}]}]}], 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "r"}]]}]}], "\n", 
   RowBox[{
    RowBox[{"nlm2", "=", 
     RowBox[{"NonlinearModelFit", "[", 
      RowBox[{"datag1b", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"v1", "[", 
          RowBox[{"r", ",", "a", ",", "b", ",", "mm"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ">", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "mm"}], "}"}], ",", "r"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl3", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"nlm2", "[", "r", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "rmin", ",", "rmax"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v1", "[", 
      RowBox[{"r_", ",", "mm_"}], "]"}], ":=", 
     RowBox[{"mm", "/", "r"}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"nlm3", "=", 
     RowBox[{"NonlinearModelFit", "[", 
      RowBox[{"datag1b", ",", 
       RowBox[{"v1", "[", 
        RowBox[{"r", ",", "mm"}], "]"}], ",", 
       RowBox[{"{", "mm", "}"}], ",", "r"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl4", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"nlm3", "[", "r", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "rmin", ",", "rmax"}], "}"}], ",", 
       RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"Dashing", "[", "0.005", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"fig2a", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
     "pl1", ",", "pl2", ",", "pl3", ",", "pl4", ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{
         "\"\<Rindler vs Reconstructed Potential Fit on S: 610359\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "27000"}], "}"}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Small", ",", "Bold", ",", "Italic"}], "]"}]}]}], "]"}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{"\"\<GR (no dark matter)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "2000"}], "}"}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Small", ",", "Italic"}], "]"}]}]}], "]"}], "}"}], "]"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{"\"\<Grumiller - Rindler Potential\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"6.5", ",", "10000"}], "}"}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Small", ",", "Italic"}], "]"}]}]}], "]"}], "}"}], "]"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{"\"\<Reconstructed Potential\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"10", ",", "16000"}], "}"}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Small", ",", "Italic"}], "]"}]}]}], "]"}], "}"}], "]"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Red", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"10.549038337212307`", ",", "16990.314960022944`"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"9.964929208688906", ",", "18352.386527881317`"}], 
             "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<r kpc\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(v\), \(2\)]\)(r) \
\!\(\*SuperscriptBox[\(km\), \(2\)]\)/\!\(\*SuperscriptBox[\(sec\), \
\(2\)]\)\>\""}], "}"}]}], ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Small", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
        "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Small"}], "]"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<fig2a.pdf\>\"", ",", "fig2a", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "1000"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"nlm1", "[", "\"\<ParameterTable\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#", ",", 
          RowBox[{"nlm1", "[", "#", "]"}]}], "}"}], "&"}], "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<AdjustedRSquared\>\"", ",", "\"\<AIC\>\"", ",", "\"\<BIC\>\"", 
         ",", "\"\<RSquared\>\""}], "}"}], "]"}], "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"nlm2", "[", "\"\<ParameterTable\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#", ",", 
          RowBox[{"nlm2", "[", "#", "]"}]}], "}"}], "&"}], "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<AdjustedRSquared\>\"", ",", "\"\<AIC\>\"", ",", "\"\<BIC\>\"", 
         ",", "\"\<RSquared\>\""}], "}"}], "]"}], "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"nlm3", "[", "\"\<ParameterTable\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#", ",", 
          RowBox[{"nlm3", "[", "#", "]"}]}], "}"}], "&"}], "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<AdjustedRSquared\>\"", ",", "\"\<AIC\>\"", ",", "\"\<BIC\>\"", 
         ",", "\"\<RSquared\>\""}], "}"}], "]"}], "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.7595925011390133`*^9, {3.759592904956934*^9, 3.759592974985217*^9}, {
   3.7596407413370304`*^9, 3.7596407647385454`*^9}, {3.75964079625986*^9, 
   3.759640825628598*^9}, {3.7596408567732267`*^9, 3.759640867310873*^9}, {
   3.759640921812545*^9, 3.759641027576713*^9}, {3.7596536561032286`*^9, 
   3.7596537335945964`*^9}, {3.759653807148879*^9, 3.759653836287961*^9}, {
   3.7596541369983845`*^9, 3.7596541805565367`*^9}, {3.7596547446023316`*^9, 
   3.7596547712474413`*^9}, {3.7596744162202263`*^9, 
   3.7596745048801107`*^9}, {3.759674544415106*^9, 3.7596745764078016`*^9}, {
   3.7596746069836864`*^9, 3.75967461704878*^9}, {3.7596787663698697`*^9, 
   3.759678766635646*^9}, {3.759722477748911*^9, 3.759722547546176*^9}, {
   3.7597226254787455`*^9, 3.759722640834691*^9}, {3.7597227002976055`*^9, 
   3.759722799579954*^9}, {3.759722849660966*^9, 3.7597228798152914`*^9}, {
   3.759723005037091*^9, 3.759723016081543*^9}, {3.759723136099392*^9, 
   3.759723160693592*^9}, {3.759723209342437*^9, 3.75972336389894*^9}, {
   3.7597234281819572`*^9, 3.759723476586458*^9}, {3.7597235481220713`*^9, 
   3.7597236596786194`*^9}, {3.759723709013623*^9, 3.759723793769902*^9}, {
   3.7597266455238304`*^9, 3.7597267743802223`*^9}, {3.7597268129362936`*^9, 
   3.759726890865673*^9}, {3.759726931925692*^9, 3.7597269561754537`*^9}, {
   3.7597270234236565`*^9, 3.7597270240963955`*^9}, {3.7597274524814577`*^9, 
   3.759727476921445*^9}, {3.7597275757069106`*^9, 3.759727590329934*^9}, {
   3.759727712765727*^9, 3.7597277397699285`*^9}, {3.75972777590067*^9, 
   3.7597278198801947`*^9}, {3.7597278907245026`*^9, 3.75972789205717*^9}, {
   3.759727938604396*^9, 3.759727961377792*^9}, {3.7597280192643843`*^9, 
   3.759728025198412*^9}, {3.7597348230515633`*^9, 3.759734829394595*^9}, {
   3.759734886708255*^9, 3.759734894018701*^9}, {3.7597350680710397`*^9, 
   3.7597350687622247`*^9}, {3.7597351322912283`*^9, 3.759735155668685*^9}, {
   3.759735254604992*^9, 3.7597352604294477`*^9}, {3.759735375540439*^9, 
   3.759735430961171*^9}, {3.7597354988545265`*^9, 3.759735531448328*^9}, {
   3.759735638370309*^9, 3.7597356709232173`*^9}, {3.7597357021526613`*^9, 
   3.75973576342869*^9}, {3.7597358002302732`*^9, 3.759735849117446*^9}, 
   3.7597359424767113`*^9, {3.7597359800262394`*^9, 3.759735984082398*^9}, {
   3.759736029270463*^9, 3.7597361068279643`*^9}, {3.759736140027143*^9, 
   3.75973614189814*^9}, {3.759736188636096*^9, 3.759736216737952*^9}, {
   3.759737277099128*^9, 3.759737280890986*^9}, {3.7597375010032053`*^9, 
   3.7597375121453705`*^9}, {3.7597378921875634`*^9, 3.759737892996431*^9}, {
   3.759752141386121*^9, 3.7597521904052677`*^9}, {3.759752225588895*^9, 
   3.759752226705052*^9}, {3.7597522841446266`*^9, 3.759752284729251*^9}, {
   3.7597547344852333`*^9, 3.759754782328545*^9}, {3.759764249738963*^9, 
   3.759764251914421*^9}, 3.7598512330475426`*^9, {3.7609627197829957`*^9, 
   3.7609627307047167`*^9}, 3.7612764065457077`*^9, 3.761279104321987*^9, {
   3.7612798327009277`*^9, 3.761279866631301*^9}, {3.761279906421693*^9, 
   3.7612799324667683`*^9}, 3.7612800907656446`*^9, 3.761280671007893*^9, {
   3.761304444824992*^9, 3.761304687624012*^9}},
 FontSize->12],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.015], 
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQPWsmCOy037qs8rjmriSHh1Ui69wfnrLP8v3cF3y0
xKEaxK26Yl+zbltS/ctyh7NnQOCO/XWhT47nT01yMAaDx/Z/JYqvCylPdQja
Idf6OvCFfaEt1/XHv6Y5HP6qEdN/6K19WO26bYtWznF4EwhS8NE+rSM59o/x
IgcPsIVf7fOO/ts0W26ZwzeQ8q8/7NdPSe1Irl3pIA80bYfcX/u4GT6ia3zX
QO1ncMhdzLjH9c0GqP3MDtEKjh+TRXdAzWd1ADpa5NzbA1D/cDhMn8Bfta38
qIMmyHgNHodvpQ/mRF4+CXUfv8OnDQHZszTPQNULOgia2eydVX7Wgev64gJb
LhGwuUvTzzqA/LW4QMzhy+3rjb89zzuAg0dE0uGxmdSB+ZYXHRjAQMZhZy/b
h1nzL0Dtk3cI8pzb4CV3yQFsXLiiQ+qZWO+I/ktQ/ys77HksItt787JDGhio
OvRpvOXdZ3LVAQCy5cf5
       "]]}, {}}, {}, {}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], Dashing[0.01], 
       LineBox[CompressedData["
1:eJwVxX040wkAB/ChNhLzkobyGn6HiqO89bh9O7qnRpfHE+VK3JwllaKUy6nU
ZFFTauS8NFRqEXrkkvISaS1pXvIyv7oLLXq8NQ51Znf3x+f5WLEPBUaqUyiU
rf/5/5jk9QMcjpwZ58XcwJYIcTJdTSE5I2eyfXM1JruF4AteqTldlzOFLeo1
vEEh7t2JtJrtkTN1lZTNsnkhxtoF4albPjLzn/PKvjgV4oD1zLuS1cPMtCnv
O1rXChHdVN0/rBhhBjDaqjNiisBZ7PEm+tQYs9el8rrU6QYuXinILrqmYAZP
nDNY6nUbx6tErSznGaYYtqWujqWo3jb8dPjBF+ZdzvG4WXoFOjxLRj+nKpnP
09+tS/K+D1WfO33XBQqOKmYvK1lVOFtHNipOqKOd4py2n1cNl3DToJTwRUje
sTPyh7qHGHmx+0C8LRX8lEO6VOkj0PvDzHL1NBG+WlproPcE3lV7A837taAl
ijFe4lgPAUszKi9PG6JI7T12BQ3YzdvHCODqQPHPgkf5k0Y48l+zfvajg1Kc
0uoneYoqs3+0t+fpwV0uba0fa8JIh2zgKF8fv8VGrjRf+gzWo48TfQ8bQIgH
0WGMFhiEnHq/NtIQwbcE3H2ez0F18NUSb1kG4vKtl76bxaj8cUSZuNEIx7m1
uh8OvoCiXcYuW7cch2m3Oll8Cdxr2s5fZDBAX3smNSb3JVyni5J4OsZISF/4
GFjfCtcrv7q6TBnjK2M8auz1K4gv5YWEdJmg+7FVrHd/G4wGrvvnik3RfETD
wl/5Gpzsm2oXSldAGLfss8Y5KWKE6Wezi1diyUMzVYNxO7Q16+Its8wgv7c1
ovt2O8o6FfY7E8zhkzVnx3TqAHWKdld00AK73fSbqI0d+LaWPhtkbwmhs02w
5ZZOOJQ2BghyLLGqVx6R0daJhZZBPbahFUJ7ZuxDw7rQZUhzoaZY4RjD0yRR
3oVzab/XuFOsoRzufDOb8AZerk5FOGKNFabcP5vUuuGp/el7zSFrpDi/HxpM
7YahjhErdM8qqK5U/ME26cEENt4/L12FYvRVOhX2oKTg7Wkffxt46aRl7lrX
C5GjkPb4mQ2a9q8clzX3ovxTxIS2uy3+bvPnlfj1IaMz23uk0haTd/yNOt/2
IXa8dTTfxg6py93i/DgyFHh8s11fYAdxfk308lEZSkqnrAzoBPSb13CQ1I/7
gQ0Bn04TqCrrE1QvIiEM3VMiP0NAb29lvCGNREbUvHKAS4BiWxh0WIvEgZMe
d/t5BLZmiY0cdEnYiSoWv7pEQHrDLTufQSJHrfBRuZDAV/u0Aq4DidMVyTbx
DQTK1D/UBQaQiKm1SIx9SiC5rLKwPJBEaMuT9oPNBDwLBNylQSS8yC8nOWIC
Ks9iVksIiWlaXN8OKQHzh109nhEkosLYfK+/COTWpc9YHiMRHE354DZAwERP
IktKILEpvmCD6xABhp9FvewECet02bDjMIEHHF3e1VMkyOpAH7NJAjqCBVPN
8yQkjZM5JgoC85lTql/SSdS08ieNpgmM+6uGGi+SyBqQ5OvOEdj47qfyxEwS
3LGo6SVfCYSIRFd7r5KIm6P60eYJDK7QP7E+m0S4xs1CjQUC363hh2XmkNim
6zOnUhFo77XaNJFL4l+pbEk9
        "]]},
      Annotation[#, "Charting`Private`Tag$2041#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], Thickness[0.005], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV13k4lF0UAPBBWVqsSfaZd2iEKERJ5hRJiBK+Sot93/eQhhSlpGQNIbJE
dqmkt7Jly4xKEdmSXZbs5bvz1zy/57znzp1z79z3XJKVu7EtK4FAoLEQCMxP
t9B9A3Z2w9T0EttrM0VpEBLFMtsUNkwlJIge8chJhei4VhbFR8PUPv6h0wez
UuBZni1psRO5XO6wTWEyTNLjLCKO/6LiVizYl9V4WOu29Bi3Rabuy7spGg9b
hnfTjMJ+UYnnHutMUeNAfqXukdCrX9Q+m36Pa/Gx4IIt9ObIj1ABi5VbDYiB
YPl3U5uPI994l5wdcBduq0b/c7cdoeJGtUJ5HNFQoLdTYn8aipfnXdyjGQXj
XmYXGnlGqXhB3c4FrhuwEoy5ysuPUqHui8fyx3DYFDEVHKOL4owyJdvUayD7
8EbKmdBRKsFkuzqXYSg4va/sHpkdpdL66VNHOAIhsDVs3IBnjErr0Wtj3xAA
tzoNV4vlxqgEn0bZf1v9IH98WOSyDYoLKC006HrBqIDQOa4vKH7lYrBznh0s
iQ86us4iH3TvWnW2Bk6Zost07nEqYWvBZVEdC5DROJaUdAxZpYDhetUEHGz8
v+56gWxR55DMvwMPcNMaufMZub1k/ICJOh4ZwLM0M4PM+3ii7K8Onns7R+il
7ASVEHhVJvCLCV4V702ROIash016Hz2LN6ZT1cKskSd+RKbdvoD/Ku8000tB
1uEy/c6wwhdqHts9q0IuyxG6WG2Ds39w9+P/jDw0Z7gl1g7f2cMR37V1kkrY
qMu7yOmEq/7qyNaURWZh5FbkOuM6M48qMnWQWx53Z6m64nYb9392uooc1eDB
weOBTwqnayqlTVJpKxsOyTd54D4KnLnL1Sj+m9TqEuSJrxzx4HvbjeITytVT
mBce+t/XwMgVZLZknk7cC+d0gSEj4SkqgevlAT1TbzyalntCaD/yRKGYS583
npIXQHziixyc06Hb7YOTa/puuj5Azisp0dX3xfMZunMqZchZ0Zahpb743l/F
59foU1Ra4maRbXx+eNXqjvr3v5F7omNI9n44lTdUMYpnmkrwtFn9UO6H10uN
JhorTFNpdv8Edq/44QYHTrGKnEDxZhlhJzV/vOPEC+d+ZxT/t5f+yMUfP2dF
+px7C1mB4/ZEkj/e53dT0yMPmXFU2u2NP24fNZOj1oi8dJj9SI8/PvXoLN/6
MBpvjUXm+pw/rt5lcWiQ9TeVkKEoaMIagIcMbZvV4f9Npf39N97EFYC/m2p8
kk9C8fTNFhs3BeAbl4PNufeieLFctQRbAK7LtpfXC1C8+cDQ3j/++O2tP2s/
G6H4vc9mZ/v88Y9CSZcPXELxLaKKRbX+OD92QiHVDdnx1M4Tmf64mTzLICEE
+V9MnMFlfzxJtSLB5g7yuoV//XF//Ds4GjSmoPFqDRw7BPxxor44i3wBipt6
FkZ1+uE2pvSKu6+Qu1jlOeL88JxL153mmtDzCU0+Fwz88DHHA5L/dSHbpuLZ
f31xBZ/JjpejyKVNswu5vrhnSEakxDJyfHiyvaEvXh5peiiMc4ZKaIP5rVM+
+MHU10+OU2aoNFmCyGkxHzwkx9O8UBW5Xb9V7Kk3/q5EmpdPBzmyhs1LxRvX
rb9z+asNyq8/dZlPzQs3m75gYJ+JvF/ixdM1dzx5mY+luQRZ3ErtYoMb3sNW
X6HwFvlsFsE60hW32aEgufAD2fJh48KkE+51+N9MuPgslcCYE1DSt8Ur9Uuf
jMgjS56NsG2xxpdN7cwNNJAfFy1vOGqF05zaagXMkf3WDwupX8TvxKYlZCYi
7yRlenWexHlrvfaz5CBbTD2a2amPP5jX+XapArkKJoPCtfEU02kRcQYy7T/D
3fVyeL4QpCVsnqMSTi7cp1gdhcaH/Vm3Q5DrOo0yUmyANUuq1M9mHs03ZurW
1SC48WnJ+LPXPNq/GGtfdjBwbWydUw5FXrgRebTtCvDa+e6bSZ2nQm1gZww/
DSRl6qucO5E3W/GQfMNAo8D+jYXeHyqh6OB0g20E+Jfnt+jtWaCmX/vIf38q
Bobyr2lbai5QLdZ6JYO17sHJjPPV/gbIZV8uliTeA9lo7oIshwUq7YuM3pLW
fei194r6l47y72bf+5QaCzqi6nqlfItU/Nn3xqoL8bA97EOD8NwilbZprcuT
PQUqjUbejVQsU3kxqzclg4+BcSBnYibiLzXGO/rC/YBiWP+mxmN+mwCQwSM0
ZVkJ12q+v50NZIVGwYkuhXPVoGQhYnrdYgPwsgceN+vEYfTDeRdfaXYoTvkS
aC/4Hni6L4k/5OUEDVk+lbwjdXCo3N5YopsLhtbknq3wNUCcHqdDSspmIIw4
nQrPaYTzkY5CJ8O3gm5nXpKxQhPIRX/Us9TnARVuf/oNz2YoF1/dbJLCCwax
8ePxOS0wyuga8InmAzECReZ5WStgE9VB2h78UD1kQl+OaQP+s1f7FWwFIDHu
9yLB9iOwy2pzNR7fBjIqXcs1XO1QYjj6N+iwIAS07yuePN8Os/Quq0KV7XBO
LEnnfFY7qL1ou3lHSAjWd9BMOnvbQXk+80rk1h1wj+vIMf3tdFCOvaysNLcD
bD80zl7UokNjTMrZs5+EodGDPW7CkQ6CA48MHjaKgK7C1WG+aDrYJWSz3C4Q
hagKC3w9nw63FAsVHYpFgThQ9sT7KR2eNZRf0C4XBQm/Us1fyAuL71+svRIF
7wj18NYCOkScGfB0bRYFQqqiY/wzOuQKSw4YjomCdOSRKuFSOow9THzHJyMG
jQ52Jr+q6OCWHnUt4THyAHdKdh0dtjiZ5FjmiMF2d0nZjfV0eKos3iz3VAyq
P/r62CCP1D/jx0vFYKbTThNroIPVJD1j5K0YKD4KzE9upIOp+g78QJ8YsLsc
WQtppoPGp6y1bjFxcAlx19tOp8NmzhpfYrw4xDfoRV7vpoN6d7RJXpI43Nzf
mP8R2eHZJWWlVHEQOEhNFP5Oh3oTlhmtLHHInHP5VIBMy9B2sS8VB3W1TZ/a
e+gwr95s9axNHLbqHmPl6aPDd9evRhocEtDv/D3XZogOhR2zu84ESMCDnTze
lyfoICuz6L07WAKe5x8iVSPnBq++ZqVJQK5CT/w/5EzpDcaFERIwYN72NWyS
Don+goGsCRIQ8of3ZeQUHcJF9zcVVEhA8sYS9lu/6XDO+ooTy5wEHMZXnazn
6cA+x/E031USerruG/ut0mHbqW3Fmp6SqM9J48xFJhURKxg+ksCVc+z+N2QN
5wNvVoIkgfKykqixRgevQacOvVuSkDAwJreO3NPRujr2RBLMlLM2XflHh/Ly
WAO5PkmomHx66QwLA97xp596MygJpV6n8sORP3oUmJ3+JQnqzkVNxchj8nUW
QVOSsKjz5TYnKwOI2Qs+zWuSwCOStKMSub6poK1iCxHYbWTOc21gwN5XPIum
u4hgLFTJdo+dAfNhfvPb5YhgUP7h0nPkKr2emU55IjwwosT1IENX/sTZPUQ4
ia1G7eJgwMnlowMX1IigYJr29A2yh1pwq+1RItjYRL4Z4mTAs7KRx76WKL7L
Oo1/MwO8gowyVK2JcCm4kKqCrKpVmbZoQ4S6gs3Vpsg1jGtJlx2I0HvpoE4i
cuuMxN0r7kRYnpzIEN3CgAlF08DrV4jwR6swTHQrA2QL3p6MS0LjyUofJ/Aw
IE7l3bXgh0SI+KvZJ4lMeP2u0jqVCK0G/SeoyJ2t78WUMogwzM1WeAU5fLpu
pC2XCHaGscFLyD+UmmicVURokIxxH+ZlwIMXjOKgL0QI9WjakcXPgPXDHYNW
X4lQu0s5owbZqalju14XEYhbVFi/IR/u/hS8oxfVy07TcKsAA6bWvuhW/CSC
c64Krw/ycejum5ongr//rePq2xjwr36Q10qABJmt0et5ggxQMnHIkBEkQbI1
WacG2bZ/Yu/0dhJQ7ou5MJBbVv8YB4uQYITHzWwFOWkPZ1w8iQQOXT+zdbcz
QCVZXrhZkQR+U13qP5DtKSV59/aSoIPH/8oMcnL5PvUzyiTwn1BPZxNiAMtH
TfOfqiTgW3C8QUFuYzuVun6IBFcEKr64Iju6+pJUDEiA87ndm0dOWVkuWTlB
gokHkt837GBAe0TIkbdGJMCknnMIIqtmRlgbniaBq2kDyz7kDZ1J2Q7nSBB5
vSzMGzkNanalOpCAPv3r7RjyJwEOJfbrJHjnrHrjnTADiiyll2ZvkMDqI42n
HflWkVbNj0gSpIdP+fYgU/Vpei9uk0C0zqVrETk/bNnK5QH6fe6hbHIiDKDN
jMcyHqP6iV4cuIVsTt107k02CYwdg7TjkVXvyBALckgw05YSnoE8LmNbcP0p
CWYPkx89Rzaz6K3dX0YCL9G3mgPIuz+2/0l7R4KGRarKXlEGcIpPv4qqJYFT
B88VdeQBp61hAfUk6EqtydJCTmTX4zZuIoH56FSMKfIGzfc7NzJIwBXG3+uP
/COqf2KmgwRHyMaSNOSX39ZLez+TQGSumxqJ7O6rQa36RoK9xmySichdBRX/
OfeTwOjgtv8qkStWOsTPDJJA+8mOB6+RY3RnB7V/kuDWNnpxLfLRIQUPiVE0
n8D7NxnIxaK5kfTfJOCoqHsxgRzlWG9YM4vml/v1zyyy3fOhbU/nSSDGzcm/
jCx6mpQRvkQCz/XpsQ1iDLhxK/mFGgGDlvETRFHkXT0aPWysGGxqwdmJyC2K
PwjtbBiIvaihSyHzfSbrOnBgwDC/LqiAnCJZ+CWRG4NP+hamVGSql9GKDS8G
a2qGllrIA7Uz4nv5MQjcJGJ8DFnGSdX2gyAGhaE+A4bIZeVv5pbFMLAoPv3m
PLIZh5VQvQQGewaN5i4hL53dcPA+EYM0etAWa2TNdd0wWSkMdK9GTTkg958a
z16QxuDxtWvPnZHDs+58eEfBoKK1w9YNuek4g9dcDgPDe9le3siuKT4qlN0Y
sO05SPdF5p3efmZOAYO+i6cEA5BNH5g/ilLCYDyKYhjM/P7hv+/+U8Eg7+7q
kRDk5APpw2RVDAoUAsRpyH29Q7urD2DgKhF77Rrytb0RpyIPYmBsepTnOvLO
8F2+JocwaJtroN1AbvzSnEikYkAZlPoagey8y616AlD9Oe0EbyJzB/P2VR3B
QFsnbv8t5OK2Urbr2hioXK4+HIV8mmRKOaWDwfmgn3tuIy94L+qJ66L5YSLs
d5CT6pPcRo9jQDps85ZpDWGN+xX6GPzNarWKRv7h3FsRegKD6zssxpgOq6F9
O2GE6mklfeYusjQf+a/wKQzGtCkFTDda1xGHjTGgXnUfZtqp0l671ATVs4WD
IwZ5K9cmhxAzDEwGl7cyXWxeEKV3BtXH32iV+bzxM8Oi7ecwmN7P/5HpP4QZ
xoA5BjMM/ZtMJ56OXXh2Aa3X5EZZpg8+2ScSdAkD3916Jcz59S51HjpmiUGO
EibJdKh+oKWANQbzSQnezN8nlSZ2/YcNBufWyp4x69Hwuyb3qR0Gf6Zo7cx6
OWlZtvg7YKDJxvmNWc8t8Wy/tZww6K43bmTWu2gkW4DXBYOG905pkcz5HtRV
++6KgRLtrDlzfebvjJ3LdUf7L0Rmnbme6sqKmeCNQe/+O6thzP0gUYqz+WLA
8vnN+VDkFa59P+r9MJDP/J19Fflln7rYiUAMVC95/A5CFml5rc4bjIEVN33m
MnLgczjbcQWDo66nu/2Z40frxJ8NxcAsts+OuV+TL38oF7uGQd2/NU5P5vg2
Bh0/wjE4Y3Uxlrm/Xx405rWLxEBvn4ClIzN/9MItr7sYHNNR77/AzP/Ul7vv
Hlqfeu/6c8z8N9YNS/cxOKWw/8F/zPx4xw1X4zG47RY+epKZr+0bEpWKAS+b
ePARZr7iUorhI/T/lU9/osnMFwl6xZeBgejZuRfqzPwZ2lJCFgYam+UfKjHz
H932ynqKQbLOF10SM/8Wzz37QgwubfvwUoyZ73u/SLYIja/YLriDmW+QOFFc
ioGt0qEIbmb+ymO71y8wUOS5emYFnVfqpq/OfWnAwP7u2qtW5GTQvJz0AYOL
6TvfNyCvyL1NON+MwSBlvOwt87xlbfg00IYBa6WNcQUzv5hhOP0Z7a9eQvhD
5AObx45wDmEw+mTzW2tkeM6eMPMTgwe6SnXmyLrW5PGuXxgkzSUVnUY2e3U+
tnAc7ecnpmrM89/H+eOg8Rw6H86lCZCY529zeXgqKxk0WO04v6L3SZU//euN
DWSQJTr5tiG/IU/Je7CT4bKN8Yda5LYgyucjm8jwI25RuoT5fpJLlh7hI4On
QmFZJPLO21frlUhkmLIL3qWMrLA/RUSMTIY7bz24ZJD3DVW5bZQmwxMYaRdD
1taY3f5VhgylvRHb2ZEtJ2zsr+whwx/hh1c60fszxUCPs5FKBv1bMe99kQW2
CupduEgGxvF+z3T0fh54XbEqbUEGae6HOrHIpW5mhVOWZDAw28RxA/lkewIv
zZYMqdUUfWfk6FiRzkwXMuzW39uvgrxJhGgzEkiGNkc+/Vpmv0GRC/FOIENJ
HoveJ9SPtHc2K2okoXo8GHhci5we6dK/4SEZ3Jdsx8qRNccKtePTUL6A56E4
5ODCPZtfZJNBQctqzQR5SVk18V8Zel7wz2A76oem4XDpzXYy+H/ziXqJ+iu7
0qCkAAYZNM1fb8hB/k6upNl/IoPtYWOHWOQmdjmjo1/JoGYUPuWM/KRl2wSh
jwwE9X+LosgXzoxIB0yTQZBliD0A9W/N7neT7LilQJERd5KI+r2ctB6aloEU
FPOedlRG/eP33CWrXYZSMKu8LCeKzFsmcJTnpBTc9X/ezYoc0HCcq/u0FGja
JLMyuNF++l1xz8tcCg6faHZzRx45HJ2Z4SQFWffMG56g/lbmp2bteqQUTFoW
FXCg/jdfLp2juk4K9HgzumJRf100Zj29WU0ahnfflHVD/f/djoRDoyXSwGPv
NVa1RAfPqZaJVKmdEPOI5Fc/TYe0/TImfHE7IfJR9h/DYTrkFMyR+HkocOLv
4gMTdB8rNcZPjtEosHK9dz2onQ7pFy7mDIdRgFthzFQP+a7D2t+BcAoIHArO
2IHsErL/aXckBfgKjwpXfKTDzvzija0xFEjXnIiabKNDEkvGy6J0CnS1+Yae
b0X3ueJQKV+cAryq0S1KTeg++koyyPMdBSIstnxf/0CHC/Wv6a61FHBKTOtv
QVb/vhxi10iBCR/ej3bI8xxe3/5rpwCLdaYy8/7pcMkqWr2PAlINhyjr6L5q
5kT4qTpAgWK79aRm5KO+aQeVhyjgaC/MloiMRXWNyI1Q4IGDfdUe5O+Vxlri
vykQJNhfZInuw01vfycJz1LgnG/3593IL1qifwvOU0Cpzmh2uZYO8QNNqdxL
FPjTU8l9Hzl80mF+0woFAhdLuC8iey2x63OsUUA9U22jLLIFW3YG2z8KhLEa
zP55Twcjbq2l9XU034Nzn98i/w+ITR0W
        "]]},
      Annotation[#, "Charting`Private`Tag$2317#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[0.005], 
       LineBox[CompressedData["
1:eJwVknk4FPgDh81E1GyoSaLkzJBITcl2fT+VDkexbUQRKySkXdIlmSFyTHSS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        "]]},
      Annotation[#, "Charting`Private`Tag$2358#1"]& ]}, {}, {}}, 
   TagBox[InsetBox[
     RowBox[{
     "Rindler", " ", "vs", " ", "Reconstructed", " ", "Potential", " ", "Fit",
       " ", "on", " ", 
      RowBox[{"S", ":", " ", "610359"}]}], {6, 27000},
     BaseStyle->Directive[Small, Bold, Italic]],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"GR", " ", 
      RowBox[{"(", 
       RowBox[{"no", " ", "dark", " ", "matter"}], ")"}]}], {8, 2000},
     BaseStyle->Directive[Small, Italic]],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"Grumiller", " ", "-", " ", 
      RowBox[{"Rindler", " ", "Potential"}]}], {6.5, 10000},
     BaseStyle->Directive[Small, Italic]],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"Reconstructed", " ", "Potential"}], {10, 16000},
     BaseStyle->Directive[Small, Italic]],
    "InsetString"], 
   {RGBColor[1, 0, 0], Thickness[0.001], 
    LineBox[{{10.549038337212307`, 16990.314960022944`}, {9.964929208688906, 
     18352.386527881317`}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->False,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{Small, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"r kpc\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(v\\), \\(2\\)]\\)(r) \
\\!\\(\\*SuperscriptBox[\\(km\\), \
\\(2\\)]\\)/\\!\\(\\*SuperscriptBox[\\(sec\\), \\(2\\)]\\)\"", 
     TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[
    GrayLevel[0], Small],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7612829991888685`*^9, 3.7613265911891794`*^9}],

Cell[BoxData["\<\"fig2a.pdf\"\>"], "Output",
 CellChangeTimes->{3.7612829991888685`*^9, 3.761326592593591*^9}],

Cell[BoxData[
 StyleBox[
  TagBox[GridBox[{
     {"\<\"\"\>", "\<\"Estimate\"\>", "\<\"Standard Error\"\>", "\<\"t\
\[Hyphen]Statistic\"\>", "\<\"P\[Hyphen]Value\"\>"},
     {"a", "2439.1640712779613`", "112.64304437224058`", "21.65392532553978`",
       "2.3572013558202784`*^-15"},
     {"mm", "309.24361399012486`", "913.106974641064`", 
      "0.33867183427405795`", "0.7383867214605131`"}
    },
    AutoDelete->False,
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
    GridBoxDividers->{
     "ColumnsIndexed" -> {2 -> GrayLevel[0.7]}, 
      "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{
     "ColumnsIndexed" -> {2 -> 1}, "RowsIndexed" -> {2 -> 0.75}}],
   "Grid"], "DialogStyle",
  StripOnInput->False]], "Output",
 CellChangeTimes->{3.7612829991888685`*^9, 3.7613265925974035`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"AdjustedRSquared\"\>", "0.9595675604706797`"},
    {"\<\"AIC\"\>", "411.7367631286672`"},
    {"\<\"BIC\"\>", "415.00989048874214`"},
    {"\<\"RSquared\"\>", "0.963243236791527`"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.7612829991888685`*^9, 3.7613265926001806`*^9}],

Cell[BoxData[
 StyleBox[
  TagBox[GridBox[{
     {"\<\"\"\>", "\<\"Estimate\"\>", "\<\"Standard Error\"\>", "\<\"t\
\[Hyphen]Statistic\"\>", "\<\"P\[Hyphen]Value\"\>"},
     {"a", 
      RowBox[{"-", "126456.37933929786`"}], "4909.308748551609`", 
      RowBox[{"-", "25.758489802990336`"}], "3.06603528355519`*^-16"},
     {"b", "0.9817840116974573`", "0.04070831376292194`", 
      "24.117530817296803`", "1.0336580170835685`*^-15"},
     {"mm", "14527.839330809265`", "973.911820956203`", "14.916996609144336`",
       "6.068108686425364`*^-12"}
    },
    AutoDelete->False,
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
    GridBoxDividers->{
     "ColumnsIndexed" -> {2 -> GrayLevel[0.7]}, 
      "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{
     "ColumnsIndexed" -> {2 -> 1}, "RowsIndexed" -> {2 -> 0.75}}],
   "Grid"], "DialogStyle",
  StripOnInput->False]], "Output",
 CellChangeTimes->{3.7612829991888685`*^9, 3.7613265926698003`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"AdjustedRSquared\"\>", "0.9832560446812264`"},
    {"\<\"AIC\"\>", "393.21321834727894`"},
    {"\<\"BIC\"\>", "397.5773881607122`"},
    {"\<\"RSquared\"\>", "0.9855393113156047`"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.7612829991888685`*^9, 3.76132659269403*^9}],

Cell[BoxData[
 StyleBox[
  TagBox[GridBox[{
     {"\<\"\"\>", "\<\"Estimate\"\>", "\<\"Standard Error\"\>", "\<\"t\
\[Hyphen]Statistic\"\>", "\<\"P\[Hyphen]Value\"\>"},
     {"mm", "6450.064721353009`", "4187.867849393677`", "1.5401786668810131`",
       "0.1384507622932274`"}
    },
    AutoDelete->False,
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
    GridBoxDividers->{
     "ColumnsIndexed" -> {2 -> GrayLevel[0.7]}, 
      "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{
     "ColumnsIndexed" -> {2 -> 1}, "RowsIndexed" -> {2 -> 0.75}}],
   "Grid"], "DialogStyle",
  StripOnInput->False]], "Output",
 CellChangeTimes->{3.7612829991888685`*^9, 3.7613265926965685`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"AdjustedRSquared\"\>", "0.05870877547770667`"},
    {"\<\"AIC\"\>", "480.0577901366105`"},
    {"\<\"BIC\"\>", "482.2398750433271`"},
    {"\<\"RSquared\"\>", "0.1014947402287201`"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.7612829991888685`*^9, 3.76132659269871*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"\[FilledSmallCircle]", 
   StyleBox[" ", "Subsection",
    FontFamily->"Gill Sans MT",
    FontWeight->"Bold",
    FontColor->RGBColor[0., 0.5019607843137255, 0.5019607843137255]], 
   StyleBox["Rotation",
    FontSize->20], 
   StyleBox[" ",
    FontSize->20], 
   StyleBox["Curve",
    FontSize->20], 
   StyleBox[" ",
    FontSize->20], 
   StyleBox[
    RowBox[{"(", " ", 
     RowBox[{"figure", " ", "2", 
      StyleBox["b", "Subsection",
       FontFamily->"Gill Sans MT",
       FontSize->20,
       FontWeight->"Bold",
       FontColor->RGBColor[0., 0.5019607843137255, 0.5019607843137255]]}], 
     ")"}],
    FontSize->20]}], "Subsection",
  FontFamily->"Gill Sans MT",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0.5019607843137255, 0.5019607843137255]]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.7595925011390133`*^9, {3.759592904956934*^9, 3.759592974985217*^9}, {
   3.7596407413370304`*^9, 3.7596407647385454`*^9}, {3.75964079625986*^9, 
   3.759640825628598*^9}, {3.7596408567732267`*^9, 3.759640867310873*^9}, {
   3.759640921812545*^9, 3.759641027576713*^9}, {3.7596536561032286`*^9, 
   3.7596537335945964`*^9}, {3.759653807148879*^9, 3.759653836287961*^9}, {
   3.7596541369983845`*^9, 3.7596541805565367`*^9}, {3.7596547446023316`*^9, 
   3.7596547712474413`*^9}, {3.7596744162202263`*^9, 
   3.7596745048801107`*^9}, {3.759674544415106*^9, 3.7596745764078016`*^9}, {
   3.7596746069836864`*^9, 3.75967461704878*^9}, {3.7596787663698697`*^9, 
   3.759678766635646*^9}, {3.759722477748911*^9, 3.759722547546176*^9}, {
   3.7597226254787455`*^9, 3.759722640834691*^9}, {3.7597227002976055`*^9, 
   3.759722799579954*^9}, {3.759722849660966*^9, 3.7597228798152914`*^9}, {
   3.759723005037091*^9, 3.759723016081543*^9}, {3.759723136099392*^9, 
   3.759723160693592*^9}, {3.759723209342437*^9, 3.75972336389894*^9}, {
   3.7597234281819572`*^9, 3.759723476586458*^9}, {3.7597235481220713`*^9, 
   3.7597236596786194`*^9}, {3.759723709013623*^9, 3.759723793769902*^9}, {
   3.7597266455238304`*^9, 3.7597267743802223`*^9}, {3.7597268129362936`*^9, 
   3.759726890865673*^9}, {3.759726931925692*^9, 3.7597269561754537`*^9}, {
   3.7597270234236565`*^9, 3.7597270240963955`*^9}, {3.7597274524814577`*^9, 
   3.759727476921445*^9}, {3.7597275757069106`*^9, 3.759727590329934*^9}, {
   3.759727712765727*^9, 3.7597277397699285`*^9}, {3.75972777590067*^9, 
   3.7597278198801947`*^9}, {3.7597278907245026`*^9, 3.75972789205717*^9}, {
   3.759727938604396*^9, 3.759727961377792*^9}, {3.7597280192643843`*^9, 
   3.759728025198412*^9}, {3.7597348230515633`*^9, 3.759734829394595*^9}, {
   3.759734886708255*^9, 3.759734894018701*^9}, {3.7597350680710397`*^9, 
   3.7597350687622247`*^9}, {3.7597351322912283`*^9, 3.759735155668685*^9}, {
   3.759735254604992*^9, 3.7597352604294477`*^9}, {3.759735375540439*^9, 
   3.759735430961171*^9}, {3.7597354988545265`*^9, 3.759735531448328*^9}, {
   3.759735638370309*^9, 3.7597356709232173`*^9}, {3.7597357021526613`*^9, 
   3.75973576342869*^9}, {3.7597358002302732`*^9, 3.759735849117446*^9}, 
   3.7597359424767113`*^9, {3.7597359800262394`*^9, 3.759735984082398*^9}, {
   3.759736029270463*^9, 3.7597361068279643`*^9}, {3.759736140027143*^9, 
   3.75973614189814*^9}, {3.759736188636096*^9, 3.759736367220313*^9}, {
   3.7597363994091773`*^9, 3.7597364055966563`*^9}, {3.759736451669364*^9, 
   3.75973651425592*^9}, {3.7597365468946257`*^9, 3.759736568361168*^9}, 
   3.7597366097983084`*^9, {3.7597366764928703`*^9, 3.7597367035784082`*^9}, {
   3.7597367436631985`*^9, 3.7597367645094337`*^9}, {3.7597367962993717`*^9, 
   3.7597368502201242`*^9}, {3.7597368850070143`*^9, 3.759736908454319*^9}, 
   3.7597369681555605`*^9, {3.7597372935950036`*^9, 3.7597372956594715`*^9}, {
   3.75973752910203*^9, 3.7597375306019974`*^9}, {3.7597378199811363`*^9, 
   3.7597378253178663`*^9}, 3.75973788405133*^9, {3.759738000523291*^9, 
   3.759738000955106*^9}, {3.7597380329086175`*^9, 3.759738036783249*^9}, {
   3.7597517009815035`*^9, 3.759751702223815*^9}, 3.7597518111402254`*^9, {
   3.7597518702715964`*^9, 3.7597518955738087`*^9}, {3.75975193960233*^9, 
   3.759751940502994*^9}, {3.759751980929658*^9, 3.7597519864223084`*^9}, {
   3.759752023512521*^9, 3.759752033307008*^9}, {3.7597520827735248`*^9, 
   3.759752084686195*^9}, {3.7597549693206224`*^9, 3.7597549708649607`*^9}, {
   3.759755731774107*^9, 3.759755764631203*^9}, {3.7609627436446924`*^9, 
   3.760962751033398*^9}, 3.7612764065457077`*^9, 3.761279104321987*^9, {
   3.761280245687011*^9, 3.7612802955228586`*^9}, 3.761280671007893*^9, {
   3.7612809541792383`*^9, 3.7612809557118063`*^9}, 3.761282244507434*^9},
 FontSize->12],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "best", " ", "fit", " ", "forms", " ", "of", " ", "the", " ", 
    "velocity", " ", "profiles", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", "4.15", ")"}]}], " ", "and", " ", 
    RowBox[{"eq", ".", " ", 
     RowBox[{"(", "4.16", ")"}]}], " ", "on", " ", "the", " ", "observed", 
    " ", "halo", " ", "profiles", " ", "of", " ", "the", " ", "galaxy", " ", 
    RowBox[{"S", ":", " ", 
     RowBox[{"610359", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"from", " ", "the", " ", "\"\<S-sample\>\"", " ", "of", " ", 
         RowBox[{"https", ":"}]}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{"www", ".", "ioa", ".", "s", ".", "u"}], "-", 
          RowBox[{
           RowBox[{
            RowBox[{"tokyo", ".", "ac", ".", "jp"}], "/", 
            RowBox[{"~", "sofue"}]}], "/", "smd2018"}]}], "/."}]}], 
       ")"}]}]}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rmin", "=", "2.5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmax", "=", "35"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v1", "[", 
     RowBox[{"r_", ",", "a_", ",", "mm_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"mm", "/", "r"}], " ", "+", 
     RowBox[{"a", " ", "r"}]}]}], "\n", 
   RowBox[{
    RowBox[{"nlm1", "=", 
     RowBox[{"NonlinearModelFit", "[", 
      RowBox[{"datag2b", ",", 
       RowBox[{"v1", "[", 
        RowBox[{"r", ",", "a", ",", "mm"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "mm"}], "}"}], ",", "r"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl1", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{"datag2c", ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"PointSize", "[", "0.015", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl2", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"nlm1", "[", "r", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "rmin", ",", "rmax"}], "}"}], ",", 
       RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
          RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v1", "[", 
     RowBox[{"r_", ",", "a_", ",", "b_", ",", "mm_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"mm", "/", "r"}], " ", "+", 
     FractionBox[
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["b", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"b", " ", "r"}]}], ")"}], "2"]]}], "+", 
         FractionBox["b", 
          RowBox[{"1", "+", 
           RowBox[{"b", " ", "r"}]}]]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "2"], " "}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "a"}], "-", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"1", "+", 
            RowBox[{"b", " ", "r"}]}]], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"b", " ", "r"}]}], "]"}]}], ")"}]}]}], 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "r"}]]}]}], "\n", 
   RowBox[{
    RowBox[{"nlm2", "=", 
     RowBox[{"NonlinearModelFit", "[", 
      RowBox[{"datag2b", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"v1", "[", 
          RowBox[{"r", ",", "a", ",", "b", ",", "mm"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ">", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "mm"}], "}"}], ",", "r"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl3", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"nlm2", "[", "r", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "rmin", ",", "rmax"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "1", ",", "0"}], "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"v1", "[", 
      RowBox[{"r_", ",", "mm_"}], "]"}], ":=", 
     RowBox[{"mm", "/", "r"}]}], " ", ";"}], "\n", 
   RowBox[{
    RowBox[{"nlm3", "=", 
     RowBox[{"NonlinearModelFit", "[", 
      RowBox[{"datag2b", ",", 
       RowBox[{"v1", "[", 
        RowBox[{"r", ",", "mm"}], "]"}], ",", 
       RowBox[{"{", "mm", "}"}], ",", "r"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl4", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"nlm3", "[", "r", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "rmin", ",", "rmax"}], "}"}], ",", 
       RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
          RowBox[{"Dashing", "[", "0.005", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"fig2b", "=", 
    RowBox[{"Show", "[", 
     RowBox[{
     "pl1", ",", "pl2", ",", "pl3", ",", "pl4", ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{
         "\"\<Rindler vs Reconstructed Potential Fit on S: 702916\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"20", ",", "70000"}], "}"}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Small", ",", "Bold", ",", "Italic"}], "]"}]}]}], "]"}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{"\"\<GR (no dark matter)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"25", ",", "15000"}], "}"}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Small", ",", "Italic"}], "]"}]}]}], "]"}], "}"}], "]"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{"\"\<Grumiller - Rindler Potential\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"27", ",", "56000"}], "}"}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Small", ",", "Italic"}], "]"}]}]}], "]"}], "}"}], "]"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Inset", "[", 
         RowBox[{"\"\<Reconstructed Potential\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"15", ",", "51000"}], "}"}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Small", ",", "Italic"}], "]"}]}]}], "]"}], "}"}], "]"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Red", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"29.725565532289803`", ",", "54946.119061047924`"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"31.030745687572637`", ",", "51140.10901921734"}], 
             "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Red", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"15.268185350695333`", ",", "49474.97962591646"}], "}"}],
             ",", 
            RowBox[{"{", 
             RowBox[{"15.770177718111803`", ",", "45906.8452117003"}], 
             "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Red", ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"25.73131394537004", ",", "13603.376623820252`"}], "}"}],
             ",", 
            RowBox[{"{", 
             RowBox[{"26.733604877120747`", ",", "9797.691488005294"}], 
             "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<r kpc\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(v\), \(2\)]\)(r) \
\!\(\*SuperscriptBox[\(km\), \(2\)]\)/\!\(\*SuperscriptBox[\(sec\), \
\(2\)]\)\>\""}], "}"}]}], ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Small", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
        "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Small"}], "]"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "70000"}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"\"\<fig2b.pdf\>\"", ",", "fig2b", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "1000"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"nlm1", "[", "\"\<ParameterTable\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#", ",", 
          RowBox[{"nlm1", "[", "#", "]"}]}], "}"}], "&"}], "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<AdjustedRSquared\>\"", ",", "\"\<AIC\>\"", ",", "\"\<BIC\>\"", 
         ",", "\"\<RSquared\>\""}], "}"}], "]"}], "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"nlm2", "[", "\"\<ParameterTable\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#", ",", 
          RowBox[{"nlm2", "[", "#", "]"}]}], "}"}], "&"}], "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<AdjustedRSquared\>\"", ",", "\"\<AIC\>\"", ",", "\"\<BIC\>\"", 
         ",", "\"\<RSquared\>\""}], "}"}], "]"}], "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"nlm3", "[", "\"\<ParameterTable\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#", ",", 
          RowBox[{"nlm3", "[", "#", "]"}]}], "}"}], "&"}], "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<AdjustedRSquared\>\"", ",", "\"\<AIC\>\"", ",", "\"\<BIC\>\"", 
         ",", "\"\<RSquared\>\""}], "}"}], "]"}], "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.7595925011390133`*^9, {3.759592904956934*^9, 3.759592974985217*^9}, {
   3.7596407413370304`*^9, 3.7596407647385454`*^9}, {3.75964079625986*^9, 
   3.759640825628598*^9}, {3.7596408567732267`*^9, 3.759640867310873*^9}, {
   3.759640921812545*^9, 3.759641027576713*^9}, {3.7596536561032286`*^9, 
   3.7596537335945964`*^9}, {3.759653807148879*^9, 3.759653836287961*^9}, {
   3.7596541369983845`*^9, 3.7596541805565367`*^9}, {3.7596547446023316`*^9, 
   3.7596547712474413`*^9}, {3.7596744162202263`*^9, 
   3.7596745048801107`*^9}, {3.759674544415106*^9, 3.7596745764078016`*^9}, {
   3.7596746069836864`*^9, 3.75967461704878*^9}, {3.7596787663698697`*^9, 
   3.759678766635646*^9}, {3.759722477748911*^9, 3.759722547546176*^9}, {
   3.7597226254787455`*^9, 3.759722640834691*^9}, {3.7597227002976055`*^9, 
   3.759722799579954*^9}, {3.759722849660966*^9, 3.7597228798152914`*^9}, {
   3.759723005037091*^9, 3.759723016081543*^9}, {3.759723136099392*^9, 
   3.759723160693592*^9}, {3.759723209342437*^9, 3.75972336389894*^9}, {
   3.7597234281819572`*^9, 3.759723476586458*^9}, {3.7597235481220713`*^9, 
   3.7597236596786194`*^9}, {3.759723709013623*^9, 3.759723793769902*^9}, {
   3.7597266455238304`*^9, 3.7597267743802223`*^9}, {3.7597268129362936`*^9, 
   3.759726890865673*^9}, {3.759726931925692*^9, 3.7597269561754537`*^9}, {
   3.7597270234236565`*^9, 3.7597270240963955`*^9}, {3.7597274524814577`*^9, 
   3.759727476921445*^9}, {3.7597275757069106`*^9, 3.759727590329934*^9}, {
   3.759727712765727*^9, 3.7597277397699285`*^9}, {3.75972777590067*^9, 
   3.7597278198801947`*^9}, {3.7597278907245026`*^9, 3.75972789205717*^9}, {
   3.759727938604396*^9, 3.759727961377792*^9}, {3.7597280192643843`*^9, 
   3.759728025198412*^9}, {3.7597348230515633`*^9, 3.759734829394595*^9}, {
   3.759734886708255*^9, 3.759734894018701*^9}, {3.7597350680710397`*^9, 
   3.7597350687622247`*^9}, {3.7597351322912283`*^9, 3.759735155668685*^9}, {
   3.759735254604992*^9, 3.7597352604294477`*^9}, {3.759735375540439*^9, 
   3.759735430961171*^9}, {3.7597354988545265`*^9, 3.759735531448328*^9}, {
   3.759735638370309*^9, 3.7597356709232173`*^9}, {3.7597357021526613`*^9, 
   3.75973576342869*^9}, {3.7597358002302732`*^9, 3.759735849117446*^9}, 
   3.7597359424767113`*^9, {3.7597359800262394`*^9, 3.759735984082398*^9}, {
   3.759736029270463*^9, 3.7597361068279643`*^9}, {3.759736140027143*^9, 
   3.75973614189814*^9}, {3.759736188636096*^9, 3.759736367220313*^9}, {
   3.7597363994091773`*^9, 3.7597364055966563`*^9}, {3.759736451669364*^9, 
   3.75973651425592*^9}, {3.7597365468946257`*^9, 3.759736568361168*^9}, 
   3.7597366097983084`*^9, {3.7597366764928703`*^9, 3.7597367035784082`*^9}, {
   3.7597367436631985`*^9, 3.7597367645094337`*^9}, {3.7597367962993717`*^9, 
   3.7597368502201242`*^9}, {3.7597368850070143`*^9, 3.759736908454319*^9}, 
   3.7597369681555605`*^9, {3.7597372935950036`*^9, 3.7597372956594715`*^9}, {
   3.75973752910203*^9, 3.7597375306019974`*^9}, {3.7597378199811363`*^9, 
   3.7597378253178663`*^9}, 3.75973788405133*^9, {3.759738000523291*^9, 
   3.759738000955106*^9}, {3.7597380329086175`*^9, 3.759738036783249*^9}, {
   3.7597517009815035`*^9, 3.759751702223815*^9}, 3.7597518111402254`*^9, {
   3.7597518702715964`*^9, 3.7597518955738087`*^9}, {3.75975193960233*^9, 
   3.759751940502994*^9}, {3.759751980929658*^9, 3.7597519864223084`*^9}, {
   3.759752023512521*^9, 3.759752033307008*^9}, {3.7597520827735248`*^9, 
   3.759752084686195*^9}, {3.7597549693206224`*^9, 3.7597549708649607`*^9}, {
   3.759755731774107*^9, 3.759755764631203*^9}, {3.7609627436446924`*^9, 
   3.760962751033398*^9}, 3.7612764065457077`*^9, 3.761279104321987*^9, 
   3.761280245687011*^9, 3.7612802955228586`*^9, 3.761280671007893*^9, {
   3.7613047352694607`*^9, 3.761304740535631*^9}},
 FontSize->12],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.015], 
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQXWjLdX1xwVn7J5/kL/UznHOI6T/0VSPmvr1c6+tA
qcYHDksKQApe2L9iMRHUWPLIweNhlcg694/2y/YeFI+ofOIA5j78Zv86cIec
+danDmfPgMAf+9vSNYkmCs8cgJJAFYwOHvtrZSM4n0HNZ3W4V9jVx3LuKZTP
6XBeMvCWbdJTh8NAXv8hXgdG3xZe8ddPHIJ2gFwi6NBU7DZFY9YTh28g6a/C
Dj8XpG/+tOSJw5tAkAIxh63LKo9vNHzqIN8KcomUgzXIgIdPofbLOkS1WVw7
O/sZxP3HFRyeyy5/IcD13AHs/w9KDiBlE8SeQ9zvo+pg9+LmmjOLnkH9p+7Q
uzObU1LsmQM4uPZqOTxfp/qEefdTqLyug5bVpNPz5z+FuGe1gcMb/d3qC4Hq
we6faORwph4YAkufOWiCnL/CxIE9fobP8+fPoP4xc5C/lB/PrwY1v9bSYamf
g3Dm1icOYO+42jhorRS+4Hb2kQPItqoQe4ePrSdDHAUfOsyaCQSRjg7ekW0W
3wwfOAAAOPDg5Q==
       "]]}, {}}, {}, {}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], Dashing[0.01], 
       LineBox[CompressedData["
1:eJwV13k4VG8bB/DInux7ss1m3xKp8J0SKklosZQWUlRUKGsLRUpJIZQoSaVE
EorKUvklkaWonJmxjyUJ2eI971/n+lzXmeeZM3Pf9/c56nv9nbx5FyxYsIln
wYL/X7fe5nddsIAPJh82yakWjSKvfcjGV4YPQu3fTTrvjIJPrtWkWZMP03sX
CdddHUXhpRyJ3C18GBMtlxcJGIVEqO2HzXf5sO+7oYyu/ij+c7lgdtuGH/Rb
Df+ePP0NS5HFcpbxAgi40+puVjeCpHXjC3OzBODi/OTct4oRDJ7++VuyWACJ
sxucrxWMIP3v40/dHQLo91v23iVlBJNdDufiDQUxZWJdPb9vBM9eJ4z9aBJE
yDab5AqeEWgGyTSFKQmjvzF+Nj1tGJKdeS63DIXxcEvkpaSoYUw7rmutsBFG
a2tQY9mhYdTpBrfxHBeGzOI9heethuHf9ZWI+Uh+3lz6sXzvEIqd0wevhYuA
G6SnX2kxhLXGGgJ5HYtQUyK6O11gELqZZTGfxhbho3tMgd3YAGTEnIV/iYhi
yc71s7KcAfT0R4kam4lih0Kho3jFAOKyuqVKrohCZdmpocATA2iQeKBajcV4
8cf6Wv0vLnb9MjD/cUcMd55f5Zse68cTeav151+IgVO5zlG1tx/zVg6uhnVi
+PJ28rZrWz8yEw6FRI+LISld8K5oRT84Rg9Kde3Eodf8+blPbD98AjVWRgyJ
w8TQw+OzWj9KwuOWit+UgKBOovs+zz6wJBJpXjmkJ+yMCOc+CN1L1St9KgHf
2qxzfnZ9cP2Ua7GvRgJWFnaGz436ML30/c4XwxIY0ZGzE+bvg8XrhRmeTEks
0tdak/6kF5U8ESpPeyQxZrly8UPRXjQYja1tHJFE1UZVTcOFvejY43dwdFoS
dWeovyqnejD11rXIRFwKy3+t1RXr7YHhWdMNpWZSiHSiK5hX9uA270hQZawU
gg6v+Vsf2oPwhfs+NWtLA2GLs4PGuhG3rH103EQa112um/kNduPGvi0K8lbS
EFTmUfXr6sazKqt9rs7S0OhPzr3Q3A1ulPLUzzBpJP/07LV63o0dfK3U3jpp
GPqIR0ed7MZy/vXhU0dkkP7sqCiPQDcuOdzwmwiRgalVQOCVuS5wUnrd/kTL
IE5wppPxtwsJ2ufNh9JkEKoYkxrc1wXu5qoJ1jsZXEy+k33hYxcy0iyOflCR
hZDK6NeT17ogaGi8P6VeFq8CKcNy2l3YFXJm6/U2Wdhl7IqrpXShqLLB+mqX
LJrj3/hEL+3C3q3+lIvTshBxP14kJdmFV6F5rEi6HBiZDkiY7ERADd19f6Qc
QuMbavhqO9HmtsRxub48TqsvX3POvxNePDnng1fI4z+V34vO+XZi+L5h+Ys1
8jgoqdEU590J3vF12iu3y0NW02FlrnsndK8E8Fmdlsc3ocqrWnadOF1VU2L3
RR4BKk/fWGl0gqEboO4RrADJ2JyUmHYOCr9Mb791WgEGwS/LVrRysDrk3OWO
OAW4MqYmhhs5cHyXNrP7tgKm545n+dZyELq7psX7gwL0KG5iGSUc1F9XivNX
UkT1zmX9v1I4CPpXPXq2QhH7KQ1P5Nw4sCtn/Lldqwi/UzSu+DYOlCPi/rxq
VkTA+j12Yk4cVM5uHpvgKqLcU8VZaQMHYrPt477yShg+Sx04spKD3OmRSacA
JdDOCibxKXPw46/yvIbGEuyu3hjwgsNG/otT81Z6SyByUYp/PcHG2ROceY8V
S5C21fJfx3c2tP7eX5DisARtmdt4FVrYCJ4w5l0UtgRaEn4fy9+zIT5ux/+n
aQkkSrqbmh6zsWY0cFHVOWW0Dw+uFIxgY2aTrVZegjKwSkVSK5SNogeKtknp
yngoWHPR4QQbtD0VZ30KlFFp07wz+ygbQg2C04t+KkPKkoc3bD8bnx6n9bmY
LIX1xol3DY5s7Dj4pqaHsxTLkle7LdRkQ7ImsfPz0FLE/hdESaSx8Z+aN0/p
5FJ8/bRPnkphY9U3YYuLYiq49CXx6BYVNlRsnYsMVqqg7E7VlUYZNrqoPXdO
XlVB2uLMGC9eNvxZi06LQBVzlJiZCoIFj1TFbrMNqnj0bsSp4ScLdk6MDd4u
qsjakCPd9Z0Fjeo1Mm8OqKL51fX3Ut9YaL4fkht0VRU5s+dLLjWwsMK/t4HF
UUV4X/GbkbcsLDjFTvi+Rg2Ce5PFfXNYCHY/sHbUVg2mF16vrs5mYdDs17jQ
JjWUfcmOV7vLQtvIrJvpdjUIj2UnErdZKNyrQLvqp4YOa7HR4FQWvGw2l9pc
V8OplbLOwvEs1C4uZxd0q0HUwTsiP4iFrgmDENMBNdCTqD66gSzMEXckXo6o
wcWv4fKjYyyYFMZaVc+oIYZueOWpPwsZ21xutUqqw64iUr7lIAuBtwd2zFio
Q+hGt+/5XSyoGCk1WCergx6l/ClsPQvmSvE+tenquOff4bfajgWXhQvmN2Wp
4zOnWHDehoULLd162/PUwfpnZhBnzcJYSMHFg5Xq2C3eIlxiRX7fSjvby8Pq
eLW4YnuAKbmfy4mKrzYa2D9lscSWxoLmYEzI3EYNSK6vlN1KZeFn1A0T2hYN
RL+uSPeisGDzrPThMXcNTPkPWseqs6AoNZu8OEADHw7x9rGXslDx+bT/2lQN
pP3h2/pTjgXBjXFq+QMa8NxkazwozMIrTtr3lhENhLnaG2mRDgh9lDw7rgEx
u8/XfYRYaH9QJ7phAQURIu+j+wRYyBMSn+qSoYDlJNo/vZBF9ve1RiVLCi6J
3U1+O0sgjXnr7PkECmSk+Yad+gisue9tfy2JAsXTs/WMXgL9ovpymWkUhLo1
LJnvJrDiW8WD0mwKfism/i7qJNByhNUwWEJBhtFtVwuCgMRNiqozm4LDmxSi
XrcSKOEZ7PPsoaDsR+q6shYCnj5FhYcGKNC49mvbi2YCT4zX2Zwfp6AhRdaz
5AuBjbX7D5cKU5H1Nau5pZ7A+YkHL1WNqeijqLSEvyeg73HsnK4ZFWqStsXp
78j9367cbL6aCuVy/o+vaghQ4z9ynGyo+FKfH8tfTeAtZUj4vBsVZ4t4GQVv
CMw6Gu4YPEsF66FdjH8ZgbvFk+pTMVSk7y8nnpYS2KD8doA/ngqeKgOnsRIC
qb1bTqmmUCHD0xF55gUB08jjOU6PqBjMPVhXVETg6KPisZImKjRCD3RH5BN4
tdTv7rI2Knwo61q/PCEglKDq9KSDipz2OYo26czA2Py7/VQwStLriTwC9RZu
vpfnqRDK7NX1eUhA6amYojA/Ddr7FjXWPyCwX6PqfZQIDdxve6tWkP4noEsL
kaVByj78onQuAd2Gf8Q+HRp2JR0+0XWPwMk1hZc7DGmInVzuvot0ddF+C1dT
GuYEeU61ZxNwT/2c5sCkoXrrg1NtdwnE7c3aar6dBk73kMloFoG+MeuPYlE0
bPjhPXopg4CJz1TIhVgaorONhLVJn257rMl3mYZijTHr2lsE5Cvkzk/doKGK
t5UqRtompg9dT2g4MF+8oyCdQOLUzV+7imhwO9x60JN0h9+WjLZSGu6UCV0T
Jx3kWDZTX02DRK0TIziNQLbipeLSdhqS3a/oeKQSGLkIbxMWDYsZmxqVSK+e
G5PO76ahITzz7PcbBJo4O49mj9DQ97iHZx9pla1SaqoTNNh8rqvTIu37/l19
6gwNpgsNbo2mEODNM9C9IkCHwrdddnGkHVS62oVF6TjVpKPmSjot4caFaEk6
chKP/9UibRTE0xuiTAf1wNmMxmQC4b3Pk8bU6XhX4OKXS/qDq6+1P4MOZY0S
ozOkd1s2ZXkZ00Hp2nFvBWkbT1rgGTM65PbKhymS1j19wiZjNR2jx/j5ZpMI
SGXVKrxk0pFn+NeSRfrv2yUDX23oOPPhrfY70j84h8vHNtLxIWTVu8ekKxe+
uSK5hY7C66skUkjnUqX26m+jQzwkTfAs6cvrvEw2utOhlGT06AjpwP3FAgd2
02Hr9X3Kg7RrjFBbtDcdi44cH7UnbZnr9ijLl9zfuvWaJWlqbV5EhT8dMtHs
H0akRbhzm78H0nGr4XgdnfSIyBaNyRA6+loO7VlKulXn7pjMKToK1j1OkyX9
0n78nVE0+fu1yp0QJ5152DbV4QIdWHtpXIT0+cupfn6X6Ui1+y0jRPpQ/oBF
7DU67O5pNwuQdmqwkLh3gw6mgoqxIOkVv69w3t4i1/cs1BMmvVSKU9Rxh44O
s881oqR5l5nEzNynQ8ht55Qk6T7n864Kj+nYEGbzXoF0feA3neWFdJzfGKSv
TrooSXtuyws6LANb9HRIpxWHNxx5RUdsinO1KelTX+vvXHxLx7DDz5G1pL0m
1YJy39GxS3tPoRPpDYrHbWs+0iGVXy+4j7ThyhpFTgNZP9vkRgJJy7nLD861
0LEmXss3lvRs2MGKJd/J+wunA2+RZt98mbCCRcdTmQjxItJ5HZ7Lj3HJ5z3j
86ubdOJ8geCVX3REtpYZ85D1clKNr/3RGB18c0k8KqTX7s2N7J6jYzqq2sKD
tGbUtCMvHwNHL4k8iCAtlm1PURVmwLy0PD2TdHv3yPsd0gz4NrhJD5AOOGgu
Wcdg4MhhPYNEsr63xV3s7NNlYNeza6WvSa9+9PM5vzEDp/96VA2TFhw642a1
moHNetQtW8h+ygj4726hIwMulYIrNcl+jL6qHPx5KwM7bXmz95A+WHjEbtCN
QeZw/LmbpE3GpIZo3gyM9UY8kiP7++MJd9PUEAbmb/MfUCb7f9u91CHKKQZe
1WQ7+pBmffma/SSaAQWvqP5npMf0XKSrrzDQJ7CK4XSTgHKX/cjwPQbktgYX
3CHnTY7kxfshjxiwqBqYniZtaFW7i6+Agfbo5QMu5LyyTlv3SfEVA+7r771c
fJusN0fLh9ZfGFgt9WkmMZPARET4ns9fGcCzIvdJ0qcflSm4/STXF9vo6knO
w+sCZjH+fQwct+TXMr5DzvdXBl5pcwxcrz02wyXnp6iWusqItiYUZHODcu8T
SN7m2RJqqIldGZU6DHI+q0XfusRvqol3wYJH7pM2IRRnlJiaePitMTGPnOce
SVLf1m3XxMLmAavaRwQe8/AlpkdposzugNXGp+R8au/ht/2hiQ9T78p9ybz6
2PLj4wu2JgxbG2plXxKwa/xyVbNXE2fuPjKpJM38ULFUZFQTtwYtKKrl5H7F
ycs/CWohnNO9of81gSWJNt7Oy7RgkOMwX07mZd/6nGrPOC2c/mM8u5fMX+91
N+MarmjhX/PEshVNBDhIdGQmaUE/0y5fjMzr72aRPzQytZCTtfPwazLP62nb
xrqfa4G1sn/EoI3sLx4B6iE26YE0L3sWgTOl3lEnV2ijruR46uFfBPm+N3Xo
ooU25JbeK9kxQub/4vhtGWu0kbh7+rv1b3Le7SnSqrbXxn/rinXV/pB5K7Kw
QXyPNlhU2R7OBIFBt0zl+xe00Zr5x/TGHIEds+3PW9q1sYtO0fcUZJH/v2Of
cYQOjl1aZjqkwMLA+OfiZ2d1QOk8mB2vyEJO3uZzJrE6qOI/kKKvxIKy0mYN
02s66C6IEDm2hAXh8U0e5g90QE30VZ4nz2OchxsbrFp08K594qEReX67Lmdb
Yq+ni47o1x4TeixMDlnE7v+pi9bN+urD5Hlx9doUcQpdH4eEmnqiyfPrjbd/
GnfEGWBzR1iBzRMWnDrU1YUDDfHG4cJcyCALsvnz9tryRmiqe7mlRZsNbxlP
OaEPRrhzT0co6xgbf+wDnbUPGyP4/ZubuqVstK2N8hETXwYvI3e39TwcbPws
rZhfsQx//UsyIsn3qxk9N8vre03wxiTjzadMDszUNXhMZZbjgd/tBO1JDj5+
6UxLrVwOgaXSe1c4duLWdvdcprcpmM/GvJZnd2ImwMU5R9YMVHNFOpWnCyk7
Fx7bXGaGbzqvU8Ndu3BRKM+nzH0Fma8WW08UdGGRXes0W8Qck7bqHa5S3ah1
K+ZxeGKO496GPVOHuyHDq5AT7LkSgncTi+O+dONWuEFFJ98q+D/edfu8UQ8i
n+Ox1P1V8CqsZCZf6cHA2SbzuW2rUdiZ0ZIy0YNkivJK/ZnVePyZPpK0vRef
dvR8VXpsgXG7tfIJb3vhYf/QvtbdEtbm1tJHtPugJU1d/mrOEq/rA66OXOrD
2SOqL/3yrVD7SzkgcLIP8Q4H2g20geqyyG/HdvaDv6a8UiQMqO8YO77gbT9Z
F81TVV+AovWa4sl6XKgZ1vjepjLRyEj87XuNi8m2hUOidCb8QkuKjZO4aIha
4x/KYMIqUOHcdDKXzI/Xx7dqM+GiGW4Rl8ZFR2RZ+CJDJgLsEpUfZnGR/in/
8olVTOxMnbo6kM+FnF9a4WYnJvYn/lwfVMfFsEybSbkzE6scG40s67moqZB/
ob2VdFixhmADF4FSSS/5dzChsNZeNbWJi6bSK9UvdzKRPuATVd7ORYLQuVbG
QSZULwSOC/ZzcaCwakeSLxObEk74NXK5gAfvd95DTLB51nPTBrn4lX+K+HmE
iYxwB179ES4ctof2XQtkIn7v/XSXv1zQeUp9eYKZoG9gb1eZ4uLfw7+DR04w
Yen5Tblvmou8ucDf60OZaD09/iZsjovo3GfHX4QxcclGPnPdggF4OI2OUyOY
0M4bihHnHYDJrOHJxEgmRBKCT7YtHMCiHP/p+VNMmDTmH73LP4D/Aa7tyVs=

        "]]},
      Annotation[#, "Charting`Private`Tag$2526#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], Thickness[0.005], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV13k8VF0cBnBCdjOWsmQdM4iK7JX0TMpS8koS0ULKToultCi0S1IUFRVZ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        "]]},
      Annotation[#, "Charting`Private`Tag$2836#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[0.005], 
       LineBox[CompressedData["
1:eJwVxWk8lIsCB2DLiEEMRoNQFCExNBKF/0tESUIlSRtlqUalHFmztSlSHeJG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        "]]},
      Annotation[#, "Charting`Private`Tag$2874#1"]& ]}, {}, {}}, 
   TagBox[InsetBox[
     RowBox[{
     "Rindler", " ", "vs", " ", "Reconstructed", " ", "Potential", " ", "Fit",
       " ", "on", " ", 
      RowBox[{"S", ":", " ", "702916"}]}], {20, 70000},
     BaseStyle->Directive[Small, Bold, Italic]],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"GR", " ", 
      RowBox[{"(", 
       RowBox[{"no", " ", "dark", " ", "matter"}], ")"}]}], {25, 15000},
     BaseStyle->Directive[Small, Italic]],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"Grumiller", " ", "-", " ", 
      RowBox[{"Rindler", " ", "Potential"}]}], {27, 56000},
     BaseStyle->Directive[Small, Italic]],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"Reconstructed", " ", "Potential"}], {15, 51000},
     BaseStyle->Directive[Small, Italic]],
    "InsetString"], 
   {RGBColor[1, 0, 0], Thickness[0.001], 
    LineBox[{{29.725565532289803`, 54946.119061047924`}, {31.030745687572637`,
      51140.10901921734}}]}, 
   {RGBColor[1, 0, 0], Thickness[0.001], 
    LineBox[{{15.268185350695333`, 49474.97962591646}, {15.770177718111803`, 
     45906.8452117003}}]}, 
   {RGBColor[1, 0, 0], Thickness[0.001], 
    LineBox[{{25.73131394537004, 13603.376623820252`}, {26.733604877120747`, 
     9797.691488005294}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->False,
  AxesLabel->{None, None},
  AxesOrigin->{0, 24924.730607499983`},
  BaseStyle->{Small, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"r kpc\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SuperscriptBox[\\(v\\), \\(2\\)]\\)(r) \
\\!\\(\\*SuperscriptBox[\\(km\\), \
\\(2\\)]\\)/\\!\\(\\*SuperscriptBox[\\(sec\\), \\(2\\)]\\)\"", 
     TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[
    GrayLevel[0], Small],
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{0, 70000},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7612830005010614`*^9, 3.761326593159227*^9}],

Cell[BoxData["\<\"fig2b.pdf\"\>"], "Output",
 CellChangeTimes->{3.7612830005010614`*^9, 3.7613265939936724`*^9}],

Cell[BoxData[
 StyleBox[
  TagBox[GridBox[{
     {"\<\"\"\>", "\<\"Estimate\"\>", "\<\"Standard Error\"\>", "\<\"t\
\[Hyphen]Statistic\"\>", "\<\"P\[Hyphen]Value\"\>"},
     {"a", "1432.1344765801027`", "169.22994688956533`", "8.462653938635773`",
       "7.199447649396135`*^-8"},
     {"mm", "182574.06294784663`", "21011.07268009402`", "8.689421322159248`",
       "4.806322168095207`*^-8"}
    },
    AutoDelete->False,
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
    GridBoxDividers->{
     "ColumnsIndexed" -> {2 -> GrayLevel[0.7]}, 
      "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{
     "ColumnsIndexed" -> {2 -> 1}, "RowsIndexed" -> {2 -> 0.75}}],
   "Grid"], "DialogStyle",
  StripOnInput->False]], "Output",
 CellChangeTimes->{3.7612830005010614`*^9, 3.761326594043538*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"AdjustedRSquared\"\>", "0.9228105145843388`"},
    {"\<\"AIC\"\>", "458.43026574118363`"},
    {"\<\"BIC\"\>", "461.5638330543539`"},
    {"\<\"RSquared\"\>", "0.9301618941477352`"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.7612830005010614`*^9, 3.7613265940505204`*^9}],

Cell[BoxData[
 StyleBox[
  TagBox[GridBox[{
     {"\<\"\"\>", "\<\"Estimate\"\>", "\<\"Standard Error\"\>", "\<\"t\
\[Hyphen]Statistic\"\>", "\<\"P\[Hyphen]Value\"\>"},
     {"a", 
      RowBox[{"-", "147746.47209097614`"}], "11733.633057988885`", 
      RowBox[{"-", "12.591707219818199`"}], "2.316379779359911`*^-10"},
     {"b", "0.554870391223304`", "0.036118821742280705`", 
      "15.36236135227447`", "8.639915210308281`*^-12"},
     {"mm", "165383.1247976268`", "11972.696951892704`", "13.81335595999381`",
       "5.076170515969859`*^-11"}
    },
    AutoDelete->False,
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
    GridBoxDividers->{
     "ColumnsIndexed" -> {2 -> GrayLevel[0.7]}, 
      "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{
     "ColumnsIndexed" -> {2 -> 1}, "RowsIndexed" -> {2 -> 0.75}}],
   "Grid"], "DialogStyle",
  StripOnInput->False]], "Output",
 CellChangeTimes->{3.7612830005010614`*^9, 3.7613265940954*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"AdjustedRSquared\"\>", "0.9980515420368434`"},
    {"\<\"AIC\"\>", "382.0311295803888`"},
    {"\<\"BIC\"\>", "386.2092193312825`"},
    {"\<\"RSquared\"\>", "0.9983298931744373`"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.7612830005010614`*^9, 3.761326594119395*^9}],

Cell[BoxData[
 StyleBox[
  TagBox[GridBox[{
     {"\<\"\"\>", "\<\"Estimate\"\>", "\<\"Standard Error\"\>", "\<\"t\
\[Hyphen]Statistic\"\>", "\<\"P\[Hyphen]Value\"\>"},
     {"mm", "257019.4373501965`", "40615.01376317909`", "6.328187867886582`", 
      "3.5483458998104946`*^-6"}
    },
    AutoDelete->False,
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
    GridBoxDividers->{
     "ColumnsIndexed" -> {2 -> GrayLevel[0.7]}, 
      "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{
     "ColumnsIndexed" -> {2 -> 1}, "RowsIndexed" -> {2 -> 0.75}}],
   "Grid"], "DialogStyle",
  StripOnInput->False]], "Output",
 CellChangeTimes->{3.7612830005010614`*^9, 3.7613265941269474`*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"AdjustedRSquared\"\>", "0.6502679046432154`"},
    {"\<\"AIC\"\>", "489.23641251578715`"},
    {"\<\"BIC\"\>", "491.325457391234`"},
    {"\<\"RSquared\"\>", "0.6669218139459194`"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.7612830005010614`*^9, 3.7613265941323013`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
},
CellGrouping->Manual,
WindowSize->{1280, 637},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> 
  "11.0 for Microsoft Windows (64-bit) (September 21, 2016)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1143, 26, 261, "Title",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[CellGroupData[{
Cell[1748, 52, 1610, 27, 59, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[CellGroupData[{
Cell[3383, 83, 11979, 298, 1042, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[15365, 383, 38301, 674, 238, "Output"],
Cell[53669, 1059, 106, 1, 30, "Output"],
Cell[53778, 1062, 2268, 68, 50, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[56095, 1136, 3873, 126, 53, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[CellGroupData[{
Cell[59993, 1266, 861, 15, 46, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[60857, 1283, 472, 8, 47, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[CellGroupData[{
Cell[61366, 1296, 3009, 59, 38, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[CellGroupData[{
Cell[64400, 1359, 4119, 91, 223, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[68522, 1452, 614, 19, 50, "Output"],
Cell[69139, 1473, 504, 15, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69680, 1493, 354, 8, 45, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[70037, 1503, 1566, 43, 55, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[71652, 1552, 788, 16, 38, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[CellGroupData[{
Cell[72465, 1572, 5398, 141, 258, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[77866, 1715, 1943, 47, 256, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79846, 1767, 5671, 146, 258, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[85520, 1915, 2368, 62, 88, "Output"],
Cell[87891, 1979, 6015, 114, 254, 1915, 46, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[93955, 2099, 4114, 70, 38, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[CellGroupData[{
Cell[98094, 2173, 13928, 331, 997, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[112025, 2506, 16203, 298, 236, "Output"],
Cell[128231, 2806, 110, 1, 30, "Output"],
Cell[128344, 2809, 910, 20, 70, "Output"],
Cell[129257, 2831, 462, 11, 80, "Output"],
Cell[129722, 2844, 1065, 23, 93, "Output"],
Cell[130790, 2869, 460, 11, 80, "Output"],
Cell[131253, 2882, 794, 18, 50, "Output"],
Cell[132050, 2902, 460, 11, 80, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[132559, 2919, 4736, 81, 38, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[CellGroupData[{
Cell[137320, 3004, 15602, 369, 1067, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[152925, 3375, 21182, 381, 236, "Output"],
Cell[174110, 3758, 112, 1, 30, "Output"],
Cell[174225, 3761, 908, 20, 73, "Output"],
Cell[175136, 3783, 463, 11, 80, "Output"],
Cell[175602, 3796, 1061, 23, 93, "Output"],
Cell[176666, 3821, 460, 11, 80, "Output"],
Cell[177129, 3834, 797, 18, 53, "Output"],
Cell[177929, 3854, 462, 11, 80, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]]
}
]
*)


